TEMPER: Temporal Encoder-Masked Probabilistic Ensemble Regressor for Time-Series Forecasting

Probabilistic forecasting requires accurate central predictions and calibrated uncertainty estimates. This paper presents TEMPER, the Temporal Encoder-Masked Probabilistic Ensemble Regressor, a univariate time-series forecasting algorithm that combines a temporal autoencoder, a differentiable masked neural decision forest, continuous ranked probability score (CRPS) training, and Gaussian-mixture post-processing. The R implementation is built on torch for R and returns horizon-wise density, distribution, quantile, and sampler functions. We evaluate TEMPER on three deterministic synthetic level series with trend, periodic, regime-switching, nonlinear-threshold, and heteroskedastic components. Across 96 rolling-origin forecasts at horizons t + 1, t + 5, t + 20, and t + 60, TEMPER obtains 2.824% mean CRPS normalized by origin level, 3.635% median absolute error, and 68.8% empirical 90% interval coverage after training with a 300-epoch cap and early-stopping patience of 100. A naive persistence bootstrap has the best aggregate CRPS, 2.763%, while TEMPER has the best median absolute error and the best CRPS at t+1 and t+5. The ablation study uses matched series-origin-horizon cells, horizon-wise CRPS deltas, endpoint sensitivity summaries, and a calibration-specific interval study. Relaxing the learned mask improves average CRPS by 0.472 percentage points on the ablation subset, mainly through long-horizon gains. A twofold interval inflation improves held-out coverage from 54.2% to 91.7% and gives the best 90% interval score among tested calibration rules. The results identify calibration, horizon-specific tuning, and component selection as the central research priorities.

==> anc/DESCRIPTION <==
Package: temper
Type: Package
Title: Temporal Encoder-Masked Probabilistic Ensemble Regressor
Version: 1.1.1
Authors@R: c(person("Giancarlo", "Vercellino", role = c("aut", "cre", "cph"), email = "giancarlo.vercellino@gmail.com"))
Maintainer: Giancarlo Vercellino <giancarlo.vercellino@gmail.com>
Description: Implements a probabilistic ensemble time-series forecaster that combines an auto-encoder with a neural decision forest whose split variables are learned through a differentiable feature-mask layer. Functions are written with 'torch' tensors and provide CRPS (Continuous Ranked Probability Scores) training plus mixture-distribution post-processing.
License: GPL-3
Encoding: UTF-8
LazyData: true
RoxygenNote: 7.2.3
Imports:
    torch (>= 0.11.0),
    purrr (>= 1.0.1),
    imputeTS (>= 3.3),
    lubridate (>= 1.9.2),
    ggplot2 (>= 3.5.1),
    scales (>= 1.3.0)
URL: https://rpubs.com/giancarlo_vercellino/temper
Suggests: 
    knitr,
    testthat (>= 3.0.0)
Config/testthat/edition: 3
Depends:
    R (>= 4.1.0)


==> anc/R/main.R <==
#' Temporal Encoder–Masked Probabilistic Ensemble Regressor
#'
#' @description
#' Temper trains and deploys a hybrid forecasting model that couples a temporal auto-encoder (shrinks a sliding window of length `past` into a latent representation of size `latent_dim`) and a masked neural decision forest (an ensemble of `n_trees` soft decision trees of depth `depth`; feature-level dropout is governed by `init_prob` and annealed by a Gumbel–Softmax with parameter `temperature`) and a CRPS loss (Continuous Ranked Probability Score) that blends the probabilistic forecasting error with a reconstruction term (`lambda_rec × MSE`), to yield multi-step probabilistic forecasts and their fan chart. Model weights are optimized with ADAM or other options, optional early stopping.
#'
#' @param ts Numeric vector of length at least past + future. Represents the input time series in levels (not log-returns). Missing values are automatically imputed using na_kalman.
#' @param future Integer \eqn{\geq 1}. Forecast horizon: the number of steps ahead to predict.
#' @param past Integer \eqn{\geq 1}. Length of the sliding window used to feed the encoder.
#' @param latent_dim Integer \eqn{\geq 1}. Dimensionality of the autoencoder's latent bottleneck.
#' @param n_trees Integer \eqn{\geq 1}. Number of trees in the neural decision forest ensemble. Usually in the range of 30 to 200. Default: 30.
#' @param depth Integer \eqn{\geq 1}. Depth of each decision tree (i.e., number of binary splits). Usually in the range of 4 to 12. Default: 6.
#' @param init_prob Numeric in \eqn{(0, 1)}. Initial probability that each input feature is kept by the feature mask (used for stochastic feature selection). A value of 0 means always dropped; 1 means always included. Default: 0.8.
#' @param temperature Positive numeric. Temperature parameter for the Gumbel–Softmax distribution used during feature masking. Lower values lead to harder (closer to binary) masks; higher values encourage smoother gradients. Default: 0.5.
#' @param n_bases Integer \eqn{\geq 1}. Max numbers of bases for the Gaussian mixture. Default: 10.
#' @param train_rate Numeric in \eqn{(0, 1)}. Proportion of samples allocated to the training set. The remaining samples form the validation set used for early stopping. Default: 0.7.
#' @param epochs Positive integer. Maximum number of training epochs. Have a look at the loss plot to decide the right number of epochs. Default: 30.
#' @param optimizer Character string. Optimizer to use for training (adam, adamw, sgd, rprop, rmsprop, adagrad, asgd, adadelta). Default: adam.
#' @param lr Positive numeric. Learning rate for the optimizer. Default: 0.005.
#' @param batch Positive integer. Mini-batch size used during training. Default: 32.
#' @param lambda_rec Non-negative numeric. Weight applied to the reconstruction loss relative to the probabilistic CRPS forecasting loss. Default: 0.3.
#' @param patience Positive integer. Number of consecutive epochs without improvement on the validation CRPS before early stopping is triggered. Default: 15.
#' @param verbose Logical. If \code{TRUE}, prints CRPS values for each epoch during training. Default: TRUE.
#' @param alpha Numeric in \eqn{(0, 1)}. Confidence level used to define the predictive interval band width in the output fan chart. Default: 0.1.
#' @param dates Optional \code{Date} vector of the same length as ts. If supplied, fan chart x-axes use calendar dates; otherwise, integer time indices are used. Default: NULL.
#' @param seed Optional integer. Used to seed both R and Torch random number generators for reproducibility. Default: 42.
#'
#' @return A named list with four components
#' \describe{
#'   \item{`loss`}{A ggplot in which training and validation CRPS are plotted against epoch number, useful for diagnosing over-/under-fitting.}
#'   \item{`pred_funs`}{A length-`future` list.  Each element contains four empirical distribution functions (pdf, cdf, icdf, sampler) created by empfun}
#'   \item{`plot`}{A ggplot object showing the historical series, median forecast and predictive interval. A print-ready fan chart.}
#'   \item{`time_log`}{An object measuring the wall-clock training time.}
#' }
#'
#'
#' @examples
#'
#'.has_working_torch <- function() {
#'   if (!requireNamespace("torch", quietly = TRUE)) return(FALSE)
#'   tryCatch({
#'     torch::torch_tensor(1)$item()
#'     TRUE
#'   }, error = function(e) FALSE)
#' }
#'
#' if (.has_working_torch()) {
#'
#' set.seed(2025)
#' ts <- cumsum(rnorm(250))          # synthetic price series
#' fit <- temper(ts, future = 3, past = 20, latent_dim = 5, epochs = 2)
#'
#' # 80 % predictive interval for the 3-step-ahead forecast
#' pfun <- fit$pred_funs$t3$pfun
#' pred_interval_80 <- c(pfun(0.1), pfun(0.9))
#'
#' # Visual diagnostics
#' print(fit$plot)
#' print(fit$loss)
#' }
#'
#' @import torch ggplot2 purrr
#' @importFrom stats  quantile runif dunif punif qunif bw.nrd0 bw.nrd dnorm approxfun fft median sd rt coef pnorm rnorm splinefun kmeans
#' @importFrom imputeTS  na_kalman
#' @importFrom scales  number
#' @importFrom lubridate  seconds_to_period period
#' @importFrom utils  tail head
#'
#' @export
temper <- function(ts, future, past, latent_dim, n_trees = 30, depth = 6,
                   init_prob = 0.8, temperature = 0.5, n_bases = 10,
                   train_rate = 0.7, epochs = 30, optimizer = "adam", lr = 0.005, batch = 32,
                   lambda_rec = 0.3, patience = 15, verbose = TRUE,
                   alpha = 0.1, dates = NULL, seed = 42)
{
  start <- Sys.time()

  set.seed(seed)
  torch_manual_seed(seed)

  if(anyNA(ts)){ts <- na_kalman(ts)}
  scaled_ts <- dts(ts, 1)
  set <- smart_reframer(scaled_ts, past + future, past + future)
  x_set <- set[, 1:past, drop = FALSE]
  y_set <- set[, (past + 1):(past + future), drop = FALSE]

  x <- head(torch_tensor(x_set), -1)
  new_x <- tail(torch_tensor(x_set), 1)
  y <- tail(torch_tensor(y_set), -1)

  model <- forecasting_model(seq_len = past,
                             latent_dim = latent_dim,
                             n_trees    = n_trees,
                             depth      = depth,
                             out_dim    = future,
                             temperature,
                             init_prob)

  train_idx <- sample.int(nrow(x), train_rate * nrow(x))
  val_idx <- setdiff(1:nrow(x), train_idx)

  trained <- train_model(model, x[train_idx,,drop=FALSE], y[train_idx,,drop=FALSE],
                         epochs, lr, batch, lambda_rec, patience, x[val_idx,,drop=FALSE], y[val_idx,,drop=FALSE], optimizer, verbose)

  model <- trained$model
  loss_plot <- trained$loss_plot

  y_hat <- model(new_x)
  raw_preds <- as.matrix(torch_stack(y_hat$pred)$squeeze())
  proj_space <- t(apply(raw_preds, 2, function(x) tail(ts, 1) * cumprod(1 + x)))

  if(future == 1){proj_space <- matrix(proj_space, ncol = 1)}

  pred_funs <- apply(proj_space, 2, function(x) gmix(x, K_max = n_bases, seed = seed))
  names(pred_funs) <- paste0("t", 1:future)

  plot <- plot_graph(ts, pred_funs, alpha = alpha, dates = dates)
  end <- Sys.time()
  time_log <- seconds_to_period(round(difftime(end, start, units = "secs"), 0))

  out <- list(loss = loss_plot, pred_funs = pred_funs, plot = plot, time_log = time_log)

  return(out)
}


# ---------------------------------------------------------------------------
# Everything below is INTERNAL
# ---------------------------------------------------------------------------

#' @keywords internal
mtry_mask <- nn_module(
  "mtry_mask",
  initialize = function(input_dim, init_prob = 0.8, temperature = 0.5) {
    self$log_alpha <- nn_parameter(
      torch_full(input_dim, log(init_prob / (1 - init_prob))))
    self$tau <- temperature
  },
  forward = function(x, hard = FALSE) {
    if (self$training) {
      u      <- torch_rand_like(x)
      gumbel <- -torch_log(-torch_log(u))
      m_soft <- torch_sigmoid((self$log_alpha + gumbel) / self$tau)
      return(x * m_soft)
    } else {
      m_det <- (self$log_alpha > 0)$to(dtype = x$dtype)
      if (hard) m_det <- m_det$detach()
      return(x * m_det)
    }
  }
)

#' @keywords internal
sdtree_module <- nn_module(
  "sdtree_module",

  initialize = function(input_dim, depth = 3, out_dim,
                        temperature = 0.5, init_prob = 0.8) {

    self$mask_layer <- mtry_mask(input_dim, init_prob, temperature)

    self$depth      <- depth
    self$n_internal <- 2^depth - 1
    self$n_leaf     <- 2^depth

    self$gate_layer <- nn_linear(input_dim, self$n_internal)
    self$leaf       <- nn_parameter(torch_randn(self$n_leaf, out_dim))
  },

  .path_probs = function(p) {
    b <- p$size(1); prob <- torch_ones(b, 1, device = p$device); idx <- 1
    for (d in seq_len(self$depth)) {
      n_lvl <- 2^(d - 1); p_lvl <- p[ , idx:(idx + n_lvl - 1) ]
      prob  <- torch_cat(list(prob * p_lvl, prob * (1 - p_lvl)), dim = 2)
      idx   <- idx + n_lvl
    }
    prob
  },

  forward = function(x) {
    x_masked  <- self$mask_layer(x)                  # ← feature selection
    gate_p    <- self$gate_layer(x_masked)$sigmoid()
    leaf_prob <- self$.path_probs(gate_p)
    leaf_prob$matmul(self$leaf)                      # (batch × out_dim)
  }
)


#' @keywords internal
neural_decision_forest <- nn_module(
  "neural_decision_forest",

  initialize = function(n_trees, input_dim, depth = 3, out_dim,
                        temperature = 0.5, init_prob = 0.8) {
    self$trees <- nn_module_list(lapply(seq_len(n_trees), function(i)
      sdtree_module(input_dim, depth, out_dim,
                    temperature, init_prob)))
  },

  forward = function(x) {
    torch_stack(lapply(self$trees, function(t) t(x)), dim = 3)
  }
)

#' @keywords internal
autoencoder <- nn_module(
  "autoencoder",

  initialize = function(seq_len, latent_dim, hidden_dim = NULL)
  {

    if (is.null(hidden_dim))
      hidden_dim <- max(64, latent_dim * 2)

    self$seq_len  <- seq_len

    self$encoder <- nn_sequential(
      nn_linear(seq_len, hidden_dim),
      nn_relu(),
      nn_linear(hidden_dim, latent_dim)
    )

    self$decoder <- nn_sequential(
      nn_linear(latent_dim, hidden_dim),
      nn_relu(),
      nn_linear(hidden_dim, seq_len)
    )
  },

  forward = function(x) {
    z       <- self$encoder(x)
    rec     <- self$decoder(z)
    list(latent = z, recon = rec)
  }
)


#' @keywords internal
forecasting_model <- nn_module(
  "forecasting_model",

  initialize = function(seq_len,
                        latent_dim,
                        n_trees,
                        depth,
                        out_dim,
                        temperature,
                        init_prob) {

    self$ae      <- autoencoder(seq_len, latent_dim)
    self$forest  <- neural_decision_forest(n_trees     = n_trees,
                                           input_dim   = latent_dim,
                                           depth       = depth,
                                           out_dim     = out_dim,
                                           temperature = temperature,
                                           init_prob   = init_prob)
  },

  forward = function(x) {                               # x: B × L × F
    ae_out <- self$ae(x)
    pred   <- self$forest$forward(ae_out$latent)        # B × out_dim
    list(pred = pred, recon = ae_out$recon)
  }
)

#' @keywords internal
nnf_crps_ensemble <- function(pred, target) {

  if (!inherits(target, "torch_tensor"))
    target <- torch_tensor(target)

  target <- target$unsqueeze(3)$to(dtype = pred$dtype, device = pred$device)

  m <- pred$size(3)                                 # n_trees (ensemble size)

  # 1) mean |y − x_i|
  term1 <- torch_abs(pred - target)$mean(dim = 3)    # (B × D)

  # 2) mean |x_i − x_j|
  #    compute pairwise differences with broadcasting
  diff  <- torch_abs(pred$unsqueeze(4) - pred$unsqueeze(3))  # B×D×m×m
  term2 <- diff$mean(dim = c(3,4))                 # (B × D)

  crps  <- term1 - 0.5 * term2                     # (B × D)
  crps$mean()                                      # scalar
}

#' @keywords internal
plot_graph <- function(ts, pred_funs, alpha = 0.05, dates = NULL, line_size = 1.3, label_size = 11,
                       forcat_band = "seagreen2", forcat_line = "seagreen4", hist_line = "gray43",
                       label_x = "Horizon", label_y= "Forecasted Var", date_format = "%b-%Y")
{
  preds <- Reduce(rbind, map(pred_funs, ~ quantile(.x$rfun(1000), probs = c(alpha, 0.5, (1-alpha)))))
  if(length(pred_funs)==1){preds <- matrix(preds, nrow = 1)}
  colnames(preds) <- c("lower", "median", "upper")
  future <- nrow(preds)

  if(is.null(dates)){x_hist <- 1:length(ts)} else {x_hist <- as.Date(as.character(dates))}
  if(is.null(dates)){x_forcat <- length(ts) + 1:nrow(preds)} else {x_forcat <- as.Date(as.character(tail(dates, 1)))+ 1:future}

  forecast_data <- data.frame(x_forcat = x_forcat, preds)
  historical_data <- data.frame(x_all = as.Date(c(x_hist, x_forcat)), y_all = c(ts = ts, pred = preds[, "median"]))

  plot <- ggplot()+ geom_line(data = historical_data, aes(x = .data$x_all, y = .data$y_all), color = hist_line, linewidth = line_size)
  plot <- plot + geom_ribbon(data = forecast_data, aes(x = x_forcat, ymin = .data$lower, ymax = .data$upper), alpha = 0.3, fill = forcat_band)
  plot <- plot + geom_line(data = forecast_data, aes(x = x_forcat, y = median), color = forcat_line, linewidth = line_size)
  if(!is.null(dates)){plot <- plot + scale_x_date(name = paste0("\n", label_x), date_labels = date_format)}
  if(is.null(dates)){plot <- plot + scale_x_continuous(name = paste0("\n", label_x))}
  plot <- plot + scale_y_continuous(name = paste0(label_y, "\n"), labels = number)
  plot <- plot + ylab(label_y) + theme_bw()
  plot <- plot + theme(axis.text=element_text(size=label_size), axis.title=element_text(size=label_size + 2))

  return(plot)
}

#' @keywords internal
dts <- function(ts, lag = 1)
{
  scaled_ts <- tail(ts, -lag)/head(ts, -lag)-1
  scaled_ts[!is.finite(scaled_ts)] <- NA
  if(anyNA(ts)){scaled_ts <- na_kalman(scaled_ts)}
  return(scaled_ts)
}


#' @keywords internal
smart_reframer <- function(ts, seq_len, stride)
{
  n_length <- length(ts)
  if(seq_len > n_length | stride > n_length){stop("vector too short for sequence length or stride")}
  if(n_length%%seq_len > 0){ts <- tail(ts, - (n_length%%seq_len))}
  n_length <- length(ts)
  idx <- seq(from = 1, to = (n_length - seq_len + 1), by = 1)
  reframed <- t(sapply(idx, function(x) ts[x:(x+seq_len-1)]))
  if(seq_len == 1){reframed <- t(reframed)}
  idx <- rev(seq(nrow(reframed), 1, - stride))
  reframed <- reframed[idx,,drop = FALSE]
  colnames(reframed) <- paste0("t", 1:seq_len)
  return(reframed)
}

#' @keywords internal
gmix <- function(x,
                 K_max = 10,     # upper bound on clusters
                 seed   = 1,     # k-means reproducibility
                 ...) {          # extra args to kmeans()
  stopifnot(is.numeric(x), is.vector(x))
  n <- length(x)

  K_pos <- length(unique(x))
  K_eff <- min(K_max, K_pos)

  if (K_eff < K_max) warning("Reduced k from ", K_max, " to ", K_eff,
                             " because of only ", K_pos, " distinct points.")

  ## -------------------------------------------------------------- ##
  ## 1.  Compute WSS for k = 1 ... K_max ----------------------------- ##
  ## -------------------------------------------------------------- ##
  wss <- numeric(K_eff)
  set.seed(seed)
  for (k in 1:K_eff) {
    wss[k] <- kmeans(x, centers = k, ...)$tot.withinss
  }

  ## -------------------------------------------------------------- ##
  ## 2.  Detect the elbow (max curvature) ------------------------- ##
  ## ----------- --------------------------------------------------- ##
  # First & second finite differences: deltaWSS(k) = WSS(k-1) - WSS(k)
  d1  <- -diff(wss)                  # length K_eff-1
  d2  <- diff(d1)                    # length K_eff-2
  k_hat <- which.max(d2) + 1L        # add 1 because d2 starts at k = 3

  ## Fallback if curvature is flat (rare): default to 2 clusters
  if (length(k_hat) == 0 || is.na(k_hat) || k_hat < 2) k_hat <- 2

  ## -------------------------------------------------------------- ##
  ## 3.  Final k-means with k = k^ -------------------------------- ##
  ## -------------------------------------------------------------- ##
  set.seed(seed)
  km <- kmeans(x, centers = k_hat, ...)

  clusters <- km$cluster
  centers  <- as.numeric(km$centers)
  sizes    <- km$size
  weights  <- sizes / n

  # Component SDs (protect 1-point clusters with a small positive value)
  sigmas <- vapply(split(x, clusters), function(v)
    if (length(v) > 1) sd(v) else 1e-8, numeric(1))

  ## -------------------------------------------------------------- ##
  ## 4.  Mixture helpers ------------------------------------------ ##
  ## -------------------------------------------------------------- ##
  pdf_fun <- function(z)
    vapply(z, \(zz) sum(weights * dnorm(zz, centers, sigmas)), numeric(1))

  cdf_fun <- function(z)
    vapply(z, \(zz) sum(weights * pnorm(zz, centers, sigmas)), numeric(1))

  ## --- 1.  Build a grid that covers the tails -----------------------
  grid_n   <- 2000                               # resolution (tweak if needed)
  tail_pad <- 6 * max(sigmas)                    # same padding idea as before
  x_grid   <- seq(min(x) - tail_pad,
                  max(x) + tail_pad,
                  length.out = grid_n)

  cdf_grid <- cdf_fun(x_grid)

  ## Remove duplicates (can happen in flat tails) ---------------------
  ix <- !duplicated(cdf_grid)
  cdf_u <- cdf_grid[ix]
  x_u   <- x_grid[ix]

  ## --- 2.  Monotone Hermite spline: probability -> quantile --------
  q_spline <- splinefun(cdf_u, x_u, method = "monoH.FC")

  ## --- 3.  Final inverse-CDF ---------------------------------------
  icdf_fun <- function(p) {
    stopifnot(all(p >= 0 & p <= 1))

    ## exact edges
    p[p == 0] <- min(cdf_u)
    p[p == 1] <- max(cdf_u)

    ## for probabilities outside the pre-computed range
    p[p < min(cdf_u)] <- min(cdf_u)
    p[p > max(cdf_u)] <- max(cdf_u)

    q_spline(p)
  }

  sampler_fun <- function(n) {
    g <- sample(seq_along(weights), n, TRUE, prob = weights)
    rnorm(n, centers[g], sigmas[g])
  }

  pred_funs <- list(rfun = sampler_fun, dfun = pdf_fun, pfun = cdf_fun, qfun = icdf_fun)

  attr(pred_funs, "kmeans") <- km
  attr(pred_funs, "weights") <- weights
  attr(pred_funs, "centers") <- centers
  attr(pred_funs, "sigmas") <- sigmas
  attr(pred_funs, "wss") <- wss
  attr(pred_funs, "k_hat") <- k_hat

  return(pred_funs)
}


#' @keywords internal
train_model <- function(model,
                        x, y,                     # training tensors
                        epochs      = 150,
                        lr          = 1e-3,
                        batch       = 32,
                        lambda_rec  = 0.3,
                        patience    = 15,
                        val_x       = NULL,       # optional validation
                        val_y       = NULL,
                        optimizer = c("adam", "adamw", "sgd", "rprop", "rmsprop", "adagrad", "asgd", "adadelta"),
                        verbose     = TRUE) {

  optimizer <- match.arg(optimizer)

  opt <- switch(
    optimizer,
    adam    = optim_adam(model$parameters, lr = lr),
    adamw   = optim_adamw(model$parameters, lr = lr),
    adadelta  = optim_adadelta(model$parameters, lr = lr),
    adagrad = optim_adagrad(model$parameters, lr = lr),
    asgd = optim_asgd(model$parameters, lr = lr),
    sgd     = optim_sgd(model$parameters, lr = lr),  # plain SGD
    rprop   = optim_rprop(model$parameters, lr = lr),
    rmsprop = optim_rmsprop(model$parameters, lr = lr)
  )

  n   <- x$size(1)

  best_state <- NULL
  best_val   <- Inf
  no_imp     <- 0

  train_hist <- numeric(0)
  val_hist   <- numeric(0)

  ## flag: start early-stopping countdown only *after*
  ##       train_CRPS < val_CRPS at least once
  allow_early <- is.null(val_x) || is.null(val_y)

  for (e in 1:epochs) {

    # ---- TRAIN --------------------------------------------------------
    model$train()
    batch_crps <- c()

    for (idx in split(sample.int(n), ceiling(seq_len(n)/batch))) {
      xb <- x[idx,,drop=FALSE]; yb <- y[idx,,drop=FALSE]

      opt$zero_grad()
      out <- model(xb)

      loss_f    <- nnf_crps_ensemble(out$pred, yb$to(dtype = out$pred$dtype))
      loss_rec <- nnf_mse_loss(out$recon, xb$to(dtype = out$recon$dtype))
      loss     <- loss_f + lambda_rec * loss_rec

      loss$backward(); opt$step()
      batch_crps <- c(batch_crps, loss_f$item())
    }

    train_epoch <- mean(batch_crps)
    train_hist  <- c(train_hist, train_epoch)

    # ---- VALIDATION ---------------------------------------------------
    if (!is.null(val_x) && !is.null(val_y)) {
      model$eval()
      with_no_grad({
        val_pred <- model$forward(val_x)
        val_epoch <- nnf_crps_ensemble(val_pred$pred, val_y$to(dtype = val_pred$pred$dtype))$item()
      })
      val_hist <- c(val_hist, val_epoch)

      # allow early-stop only after train < val at least once
      if (!allow_early && train_epoch < val_epoch)
        allow_early <- TRUE

      metric <- val_epoch
    } else {
      metric <- train_epoch            # no validation set
    }

    if (verbose) {
      if(e%%10==0){
        msg <- sprintf("epoch %3d  train %.6f", e, train_epoch)
        if (length(val_hist) > 0)
          msg <- sprintf("%s  val %.6f", msg, val_epoch)
        cat(msg, "\n")}
    }

    # ---- Best-model bookkeeping --------------------------------------
    if (metric < best_val) {
      best_val  <- metric
      best_state<- model$state_dict()
      no_imp    <- 0
    } else if (allow_early) {
      no_imp <- no_imp + 1
    }

    # ---- Early-stop decision -----------------------------------------
    if (allow_early && no_imp >= patience) {
      if (verbose) cat("Early stop.\n")
      break
    }
  }

  if (!is.null(best_state)) model$load_state_dict(best_state)

  ## ── build history data frame ---------------------------------------
  epoch_vec <- seq_along(train_hist)
  history <- rbind(
    data.frame(epoch = epoch_vec, set = "train", crps = train_hist),
    data.frame(epoch = epoch_vec, set = "validation", crps = val_hist)
  )

  ## ── ggplot ----------------------------------------------------------

  loss_plot <- ggplot(history,
                      ggplot2::aes(x = .data$epoch, y = .data$crps, colour = .data$set)) +
    geom_line(linewidth = 1) +
    geom_point(size = 1.2) +
    scale_colour_manual(values = c("#1B9E77", "#D95F02"),
                        breaks = c("train", "validation"),
                        na.translate = FALSE) +
    labs(x = "Epoch",
         y = "CRPS (ensemble)",
         colour = NULL) +
    theme_light()


  ## ── return ----------------------------------------------------------
  out <- list(model   = model,
              history = history,
              loss_plot = loss_plot)
  out
}


==> anc/results/ablation_summary.csv <==
"model","crps_pct","mae_pct","cover90","width90_pct","elapsed_sec","epochs_ran","n_forecasts"
"No learned mask",2.55088526411351,3.30168252737585,0.666666666666667,7.00193839009862,142.469228128592,276.583333333333,48
"No compression",2.65319697725315,3.44751176006838,0.625,7.25728207237138,132.509399731954,263.416666666667,48
"No reconstruction",2.67449711841633,3.51292862333388,0.645833333333333,6.88959522231389,138.073760032654,270,48
"Reduced ensemble",2.88589938682276,3.72232579372172,0.833333333333333,8.06147862575253,51.2661011417707,300,48
"Full TEMPER",3.02247682039731,3.88184467641821,0.645833333333333,7.04261698766515,138.254982491334,270.5,48


==> anc/results/benchmark_summary.csv <==
"model","crps_pct","mae_pct","cover90","width90_pct","elapsed_sec","epochs_ran","n_forecasts"
"Naive persistence bootstrap",2.76320539452099,4.18330229991745,0.770833333333333,10.9303626659989,0.00470220049222311,NA,96
"TEMPER",2.82414357465185,3.63547055797915,0.6875,6.73658808950877,135.103843092918,264.125,96
"AR(1) bootstrap",2.92175182294632,4.00418253324338,0.791666666666667,11.4511891029082,0.14961102604866,NA,96
"Random-walk bootstrap",3.40769818790603,4.30571612826979,0.59375,7.43887352124953,0.00296571850776672,NA,96


==> anc/results/calibration_ablation_by_horizon.csv <==
"rule","horizon","cover90","width90_pct","interval_score90_pct","n_forecasts"
"Fixed inflation (1.5x)",1,1,2.15243383102479,2.15243383102479,6
"Fixed inflation (2.0x)",1,1,2.86991177469971,2.86991177469971,6
"Raw TEMPER intervals",1,1,1.43495588734986,1.43495588734986,6
"Split conformal residual",1,0.833333333333333,2.39638542579847,2.69224256171569,6
"Split conformal scale",1,1,2.50038274969117,2.50038274969117,6
"Fixed inflation (1.5x)",5,0.833333333333333,4.99589908402623,7.79650449919156,6
"Fixed inflation (2.0x)",5,0.833333333333333,6.66119877870162,7.27434867623819,6
"Raw TEMPER intervals",5,0.5,3.33059938935081,10.9736296143783,6
"Split conformal residual",5,0.5,5.58799464196358,6.8745528880219,6
"Split conformal scale",5,0.833333333333333,4.91505969682151,7.8218517426264,6
"Fixed inflation (1.5x)",20,0.666666666666667,10.3683877061278,18.8989579892623,6
"Fixed inflation (2.0x)",20,1,13.8245169415038,13.8245169415038,6
"Raw TEMPER intervals",20,0.166666666666667,6.9122584707519,38.5387187719837,6
"Split conformal residual",20,1,31.1706227824859,31.1706227824859,6
"Split conformal scale",20,1,22.4368845406798,22.4368845406798,6
"Fixed inflation (1.5x)",60,0.666666666666667,19.9659576397363,49.1542145660475,6
"Fixed inflation (2.0x)",60,0.833333333333333,26.6212768529817,36.3000921825387,6
"Raw TEMPER intervals",60,0.5,13.3106384264909,66.933627018077,6
"Split conformal residual",60,1,48.232532635073,48.232532635073,6
"Split conformal scale",60,1,40.8743604365024,40.8743604365024,6


==> anc/results/calibration_ablation_detail.csv <==
"group","asset","origin","origin_date","horizon","model","truth","median","lower90","upper90","crps","crps_pct","mae_pct","cover90","width90_pct","elapsed_sec","epochs_ran","origin_level","half_width","rule","calibrated_lower90","calibrated_upper90","calibrated_cover90","calibrated_width90_pct","interval_score90_pct"
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237,148.024162735607,0.986222449020502,"Raw TEMPER intervals",148.020944119562,149.993389017603,1,1.33251549043657,1.33251549043657
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237,148.024162735601,1.9035065841405,"Raw TEMPER intervals",147.107352086192,150.914365254473,1,2.57188630418471,2.57188630418471
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237,148.024162735606,4.51927572852701,"Raw TEMPER intervals",139.818904491051,148.857455948105,1,6.10613246514235,6.10613246514235
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237,148.024162735608,7.34656820720001,"Raw TEMPER intervals",142.290668878488,156.983805292888,1,9.92617431023344,9.92617431023344
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253,142.613610377957,0.712104033079001,"Raw TEMPER intervals",142.508628804023,143.932836870181,1,0.998648068991127,0.998648068991127
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253,142.61361037798,2.211116124673,"Raw TEMPER intervals",144.963181857279,149.385414106625,1,3.10084867610139,3.10084867610139
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253,142.613610377979,3.5486906410695,"Raw TEMPER intervals",142.880401833531,149.97778311567,0,4.97665073012898,14.3523655852409
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253,142.613610377972,5.990265077394,"Raw TEMPER intervals",141.3549381562,153.335468310988,0,8.4006919977944,10.6735174175488
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299,169.833503598838,1.53384696773099,"Raw TEMPER intervals",168.091720271712,171.159414207174,1,1.80629491263877,1.80629491263877
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299,169.83350359887,3.38772092120649,"Raw TEMPER intervals",167.417973039607,174.19341488202,0,3.98946126579117,9.40746025724642
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299,169.833503598866,6.756958286955,"Raw TEMPER intervals",160.968687998532,174.482604572442,0,7.95715585414103,33.9046919802544
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299,169.833503598861,16.3186585657105,"Raw TEMPER intervals",150.898559043481,183.535876174902,1,19.2172430290956,19.2172430290956
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247,171.296976585436,0.96925097642,"Raw TEMPER intervals",170.453963701076,172.392465653916,1,1.13166151060066,1.13166151060066
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247,171.296976585448,3.62394706150499,"Raw TEMPER intervals",167.833544324205,175.081438447215,0,4.23118625178684,16.5473994093474
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247,171.296976585441,8.823024782948,"Raw TEMPER intervals",160.119667309986,177.765716875882,0,10.3014366731069,62.2153207794758
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247,171.296976585448,14.8697037304165,"Raw TEMPER intervals",157.933000124254,187.672407585087,0,17.3613148659388,270.889627908782
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277,171.669768011444,0.97231299688849,"Raw TEMPER intervals",170.368599922451,172.313225916228,1,1.13277137628994,1.13277137628994
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277,171.669768011437,2.25311988748,"Raw TEMPER intervals",167.036142774035,171.542382548995,0,2.62494662115451,30.7489158223034
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277,171.669768011416,4.02553182239551,"Raw TEMPER intervals",165.365476312488,173.416539957279,0,4.68985525992882,51.2981455787103
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277,171.66976801142,10.085691887889,"Raw TEMPER intervals",159.940323184683,180.111706960461,1,11.7501083676167,11.7501083676167
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256,185.452759077679,2.047253774743,"Raw TEMPER intervals",184.692377958265,188.786885507751,1,2.20784396514207,2.20784396514207
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256,185.452759077657,3.21321683175,"Raw TEMPER intervals",186.180413561293,192.606847224793,1,3.46526721708625,3.46526721708625
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256,185.452759077666,6.90099374324551,"Raw TEMPER intervals",183.785445674958,197.587433161449,0,7.4423198420633,63.3556562430785
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256,185.452759077662,12.2475765232195,"Raw TEMPER intervals",179.923035608978,204.418188655417,0,13.2082979882662,79.1450910751852
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237,148.024162735607,0.986222449020502,"Fixed inflation (1.5x)",147.541696754778,150.50036410184,1,1.99877323565486,1.99877323565486
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237,148.024162735601,1.9035065841405,"Fixed inflation (1.5x)",146.281939058852,151.992458811274,1,3.85782945627708,3.85782945627708
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237,148.024162735606,4.51927572852701,"Fixed inflation (1.5x)",137.907461820057,151.465289005638,1,9.15919869771352,9.15919869771352
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237,148.024162735608,7.34656820720001,"Fixed inflation (1.5x)",140.06381567008,162.10352029168,1,14.8892614653502,14.8892614653502
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253,142.613610377957,0.712104033079001,"Fixed inflation (1.5x)",142.072415850558,144.208727949795,1,1.49797210348668,1.49797210348668
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253,142.61361037798,2.211116124673,"Fixed inflation (1.5x)",144.346191841474,150.979540215494,1,4.65127301415211,4.65127301415211
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253,142.613610377979,3.5486906410695,"Fixed inflation (1.5x)",141.066648279185,151.712720202393,1,7.46497609519349,7.46497609519349
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253,142.613610377972,5.990265077394,"Fixed inflation (1.5x)",138.114249198401,156.085044430583,1,12.6010379966916,12.6010379966916
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299,169.833503598838,1.53384696773099,"Fixed inflation (1.5x)",167.659163998815,172.260704902007,1,2.70944236895815,2.70944236895815
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299,169.83350359887,3.38772092120649,"Fixed inflation (1.5x)",166.756272203335,176.919434966955,1,5.98419189868675,5.98419189868675
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299,169.833503598866,6.756958286955,"Fixed inflation (1.5x)",158.683096117762,178.953970978627,1,11.9357337812115,11.9357337812115
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299,169.833503598861,16.3186585657105,"Fixed inflation (1.5x)",139.055413684679,188.011389381811,1,28.8258645436434,28.8258645436434
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247,171.296976585436,0.96925097642,"Fixed inflation (1.5x)",169.753247775192,172.661000704452,1,1.69749226590101,1.69749226590101
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247,171.296976585448,3.62394706150499,"Fixed inflation (1.5x)",165.999250713502,176.871091898017,1,6.34677937768028,6.34677937768028
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247,171.296976585441,8.823024782948,"Fixed inflation (1.5x)",154.764677199532,181.233751548376,1,15.4521550096604,15.4521550096604
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247,171.296976585448,14.8697037304165,"Fixed inflation (1.5x)",148.627390646584,193.236501837834,0,26.0419722989082,170.921438605944
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277,171.669768011444,0.97231299688849,"Fixed inflation (1.5x)",169.861644468264,172.77858345893,1,1.69915706443491,1.69915706443491
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277,171.669768011437,2.25311988748,"Fixed inflation (1.5x)",165.754702674977,172.514062337417,0,3.93741993173176,20.7410524227238
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277,171.669768011416,4.02553182239551,"Fixed inflation (1.5x)",163.334638378219,175.411233845405,0,7.03478288989322,30.4043409469337
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277,171.66976801142,10.085691887889,"Fixed inflation (1.5x)",156.109614599146,186.366690262814,1,17.6251625514251,17.6251625514251
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256,185.452759077679,2.047253774743,"Fixed inflation (1.5x)",182.792913655446,188.934674979674,1,3.3117659477131,3.3117659477131
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256,185.452759077657,3.21321683175,"Fixed inflation (1.5x)",185.182173608662,194.821824103912,1,5.19790082562938,5.19790082562938
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256,185.452759077666,6.90099374324551,"Fixed inflation (1.5x)",181.179883299043,201.882864528779,0,11.1634797630949,38.977343404861
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256,185.452759077662,12.2475765232195,"Fixed inflation (1.5x)",176.613935466414,213.356665036072,0,19.8124469823993,50.0625222332304
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237,148.024162735607,0.986222449020502,"Fixed inflation (2.0x)",147.048585530268,150.99347532635,1,2.66503098087314,2.66503098087314
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237,148.024162735601,1.9035065841405,"Fixed inflation (2.0x)",145.330185766782,152.944212103344,1,5.14377260836942,5.14377260836942
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237,148.024162735606,4.51927572852701,"Fixed inflation (2.0x)",135.647823955793,153.724926869901,1,12.2122649302847,12.2122649302847
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237,148.024162735608,7.34656820720001,"Fixed inflation (2.0x)",136.39053156648,165.77680439528,1,19.8523486204669,19.8523486204669
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253,142.613610377957,0.712104033079001,"Fixed inflation (2.0x)",141.716363834018,144.564779966334,1,1.99729613798225,1.99729613798225
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253,142.61361037798,2.211116124673,"Fixed inflation (2.0x)",143.240633779138,152.08509827783,1,6.20169735220278,6.20169735220278
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253,142.613610377979,3.5486906410695,"Fixed inflation (2.0x)",139.29230295865,153.487065522928,1,9.95330146025796,9.95330146025796
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253,142.613610377972,5.990265077394,"Fixed inflation (2.0x)",135.119116659704,159.08017696928,1,16.8013839955888,16.8013839955888
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299,169.833503598838,1.53384696773099,"Fixed inflation (2.0x)",166.892240514949,173.027628385873,1,3.61258982527754,3.61258982527754
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299,169.83350359887,3.38772092120649,"Fixed inflation (2.0x)",165.062411742732,178.613295427558,1,7.97892253158234,7.97892253158234
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299,169.833503598866,6.756958286955,"Fixed inflation (2.0x)",155.304616974284,182.332450122104,1,15.9143117082821,15.9143117082821
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299,169.833503598861,16.3186585657105,"Fixed inflation (2.0x)",130.896084401824,196.170718664666,1,38.4344860581912,38.4344860581912
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247,171.296976585436,0.96925097642,"Fixed inflation (2.0x)",169.268622286982,173.145626192662,1,2.26332302120132,2.26332302120132
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247,171.296976585448,3.62394706150499,"Fixed inflation (2.0x)",164.187277182749,178.683065428769,1,8.46237250357368,8.46237250357368
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247,171.296976585441,8.823024782948,"Fixed inflation (2.0x)",150.353164808058,185.64526393985,1,20.6028733462138,20.6028733462138
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247,171.296976585448,14.8697037304165,"Fixed inflation (2.0x)",141.192538781376,200.671353703042,0,34.7226297318776,92.7955217092196
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277,171.669768011444,0.97231299688849,"Fixed inflation (2.0x)",169.37548796982,173.264739957374,1,2.26554275257988,2.26554275257988
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277,171.669768011437,2.25311988748,"Fixed inflation (2.0x)",164.628142731237,173.640622281157,0,5.24989324230902,8.92879262752839
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277,171.669768011416,4.02553182239551,"Fixed inflation (2.0x)",161.321872467021,177.423999756603,1,9.37971051985764,9.37971051985764
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277,171.66976801142,10.085691887889,"Fixed inflation (2.0x)",151.066768655202,191.409536206758,1,23.5002167352334,23.5002167352334
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256,185.452759077679,2.047253774743,"Fixed inflation (2.0x)",181.769286768074,189.958301867046,1,4.41568793028414,4.41568793028414
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256,185.452759077657,3.21321683175,"Fixed inflation (2.0x)",183.575565192787,196.428432519787,1,6.9305344341725,6.9305344341725
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256,185.452759077666,6.90099374324551,"Fixed inflation (2.0x)",177.72938642742,205.333361400402,1,14.8846396841266,14.8846396841266
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256,185.452759077662,12.2475765232195,"Fixed inflation (2.0x)",170.490147204804,219.480453297682,1,26.4165959765324,26.4165959765324
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237,148.024162735607,0.986222449020502,"Split conformal residual",147.062713241747,150.979347614871,1,2.64594259527728,2.64594259527728
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237,148.024162735601,1.9035065841405,"Split conformal residual",144.57071066153,153.703687208596,1,6.16992278711903,6.16992278711903
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237,148.024162735606,4.51927572852701,"Split conformal residual",119.213859325229,170.158891500465,1,34.416700107422,34.416700107422
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237,148.024162735608,7.34656820720001,"Split conformal residual",111.668223122211,190.499112839549,1,53.2554201020149,53.2554201020149
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253,142.613610377957,0.712104033079001,"Split conformal residual",141.182254713614,145.098889086738,1,2.74632579789829,2.74632579789829
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253,142.61361037798,2.211116124673,"Split conformal residual",143.096377754951,152.229354302017,1,6.40400065804388,6.40400065804388
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253,142.613610377979,3.5486906410695,"Split conformal residual",120.917168153171,171.862200328407,1,35.7224195083573,35.7224195083573
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253,142.613610377972,5.990265077394,"Split conformal residual",107.684201955823,186.515091673161,1,55.2758530608759,55.2758530608759
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299,169.833503598838,1.53384696773099,"Split conformal residual",168.001617263849,171.918251636973,1,2.3061612050208,2.3061612050208
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299,169.83350359887,3.38772092120649,"Split conformal residual",167.271365311612,176.404341858678,0,5.37760592199591,9.0691172076889
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299,169.833503598866,6.756958286955,"Split conformal residual",143.346017460576,194.291049635812,1,29.9970448089938,29.9970448089938
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299,169.833503598861,16.3186585657105,"Split conformal residual",124.117956674576,202.948846391914,1,46.4165715520612,46.4165715520612
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247,171.296976585436,0.96925097642,"Split conformal residual",169.24880705326,173.165441426384,1,2.28645855355804,2.28645855355804
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247,171.296976585448,3.62394706150499,"Split conformal residual",166.868683032226,176.001659579292,0,5.33166243159593,6.3825128114581
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247,171.296976585441,8.823024782948,"Split conformal residual",142.526698286336,193.471730461572,1,29.7407655352429,29.7407655352429
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247,171.296976585448,14.8697037304165,"Split conformal residual",131.51650138354,210.347391100878,1,46.0200123135361,46.0200123135361
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277,171.669768011444,0.97231299688849,"Split conformal residual",169.361796777035,173.278431150159,1,2.28149336863023,2.28149336863023
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277,171.669768011437,2.25311988748,"Split conformal residual",164.567894232664,173.70087077973,0,5.32008439975148,8.29707221054629
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277,171.669768011416,4.02553182239551,"Split conformal residual",143.900420024194,194.84545219943,1,29.6761816395348,29.6761816395348
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277,171.66976801142,10.085691887889,"Split conformal residual",131.822707572311,210.653597289649,1,45.9200770354009,45.9200770354009
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256,185.452759077679,2.047253774743,"Split conformal residual",183.905477130998,187.822111504122,0,2.11193103440616,3.88707384990951
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256,185.452759077657,3.21321683175,"Split conformal residual",185.435510582754,194.56848712982,1,4.92469165327522,4.92469165327522
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256,185.452759077666,6.90099374324551,"Split conformal residual",166.058857826293,217.003890001529,1,27.4706250953649,27.4706250953649
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256,185.452759077662,12.2475765232195,"Split conformal residual",155.569855392574,234.400745109912,1,42.5072617465487,42.5072617465487
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237,148.024162735607,0.986222449020502,"Split conformal scale",147.302556975133,150.739503881485,1,2.32188234868821,2.32188234868821
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237,148.024162735601,1.9035065841405,"Split conformal scale",146.328140444193,151.946257425933,1,3.79540534323146,3.79540534323146
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237,148.024162735606,4.51927572852701,"Split conformal scale",130.0170067604,159.355744065294,1,19.8202352661145,19.8202352661145
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237,148.024162735608,7.34656820720001,"Split conformal scale",128.523797653788,173.643538307972,1,30.4813348174612,30.4813348174612
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253,142.613610377957,0.712104033079001,"Split conformal scale",141.899744460118,144.381399340234,1,1.74012485452037,1.74012485452037
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253,142.61361037798,2.211116124673,"Split conformal scale",144.399859440504,150.925872616464,1,4.57601007271515,4.57601007271515
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253,142.613610377979,3.5486906410695,"Split conformal scale",134.870791751283,157.908576730295,1,16.1539876298994,16.1539876298994
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253,142.613610377972,5.990265077394,"Split conformal scale",128.70471743257,165.494576196414,1,25.7968777778914,25.7968777778914
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299,169.833503598838,1.53384696773099,"Split conformal scale",167.287235914804,172.632632986018,1,3.14743378540928,3.14743378540928
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299,169.83350359887,3.38772092120649,"Split conformal scale",166.838498028563,176.837209141727,1,5.88736079824438,5.88736079824438
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299,169.833503598866,6.756958286955,"Split conformal scale",146.885746518876,190.751320577512,1,25.8285751215747,25.8285751215747
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299,169.833503598861,16.3186585657105,"Split conformal scale",113.422001111792,213.644801954698,1,59.0123849058831,59.0123849058831
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247,171.296976585436,0.96925097642,"Split conformal scale",169.518223247863,172.896025231781,1,1.97189819181212,1.97189819181212
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247,171.296976585448,3.62394706150499,"Split conformal scale",166.087210154271,176.783132457247,1,6.24408119523387,6.24408119523387
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247,171.296976585441,8.823024782948,"Split conformal scale",139.360067097821,196.638361650087,1,33.4380067261116,33.4380067261116
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247,171.296976585448,14.8697037304165,"Split conformal scale",125.270001984793,216.593890499625,1,53.3131934580747,53.3131934580747
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277,171.669768011444,0.97231299688849,"Split conformal scale",169.625877460473,173.014350466721,1,1.97383211120883,1.97383211120883
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277,171.669768011437,2.25311988748,"Split conformal scale",165.80938977772,172.459375234674,0,3.87370795334802,21.3144602281774
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277,171.669768011416,4.02553182239551,"Split conformal scale",156.306238288503,182.439633935121,1,15.2230622487235,15.2230622487235
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277,171.66976801142,10.085691887889,"Split conformal scale",140.266970413397,202.209334448563,1,36.0822786403751,36.0822786403751
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256,185.452759077679,2.047253774743,"Split conformal scale",182.296494397239,189.431094237881,1,3.84712520650819,3.84712520650819
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256,185.452759077657,3.21321683175,"Split conformal scale",185.260163918894,194.74383379368,1,5.11379281815615,5.11379281815615
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256,185.452759077666,6.90099374324551,"Split conformal scale",169.131054179295,213.931693648527,1,24.1574402516549,24.1574402516549
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256,185.452759077662,12.2475765232195,"Split conformal scale",157.375394456837,232.595206045649,1,40.5600930193288,40.5600930193288


==> anc/results/calibration_ablation_summary.csv <==
"rule","cover90","width90_pct","interval_score90_pct","mae_pct","n_forecasts"
"Raw TEMPER intervals",0.541666666666667,6.24711304348586,29.4702328229472,3.45151574854409,24
"Fixed inflation (1.5x)",0.791666666666667,9.37066956522879,19.5005277213815,3.45151574854409,24
"Fixed inflation (2.0x)",0.916666666666667,12.4942260869717,15.0672173937451,3.45151574854409,24
"Split conformal residual",0.833333333333333,21.8468838713302,22.2424877168241,3.45151574854409,24
"Split conformal scale",0.958333333333333,17.6816718559237,18.4083698673749,3.45151574854409,24


==> anc/results/component_ablation_by_horizon.csv <==
"model","horizon","crps_pct","delta_crps_pp","mae_pct","delta_mae_pp","cover90","width90_pct","n_forecasts"
"Full TEMPER",1,0.364106567146387,0,0.516964583758745,0,0.916666666666667,1.61653163085831,12
"Full TEMPER",5,0.859508594078372,0,1.18621358342758,0,0.666666666666667,3.67757417150169,12
"Full TEMPER",20,3.83520523541092,0,4.85804876546078,0,0.333333333333333,8.53565688013517,12
"Full TEMPER",60,7.03108688495356,0,8.96615177302572,0,0.666666666666667,14.3407052681654,12
"No compression",1,0.411725316343795,0.047618749197408,0.551528501338603,0.0345639175798573,0.75,1.56675612876014,12
"No compression",5,1.21777322589618,0.358264631817803,1.65457586772243,0.46836228429485,0.5,3.93120292880542,12
"No compression",20,3.4337898759638,-0.401415359447119,4.33189380117231,-0.526154964288467,0.583333333333333,8.46799088916357,12
"No compression",60,5.54949949080882,-1.48158739414474,7.25204887004017,-1.71410290298555,0.666666666666667,15.0631783427564,12
"No learned mask",1,0.415300431277892,0.0511938641315046,0.57936938132692,0.0624047975681748,0.833333333333333,1.80234062829194,12
"No learned mask",5,1.08808205675359,0.228573462675218,1.51296460259759,0.326751019170004,0.75,3.87911517666735,12
"No learned mask",20,3.24076136851332,-0.594443866897599,4.14501912558269,-0.713029639878087,0.416666666666667,7.79402157757169,12
"No learned mask",60,5.45939719990922,-1.57168968504433,6.96937699999619,-1.99677477302953,0.666666666666667,14.5322761778635,12
"No reconstruction",1,0.441399224718474,0.0772926575720863,0.59103352263469,0.0740689388759451,0.833333333333333,1.86071024267009,12
"No reconstruction",5,1.30848411719115,0.448975523112773,1.74704778074715,0.560834197319574,0.583333333333333,3.82119445695756,12
"No reconstruction",20,3.49379609689333,-0.341409138517588,4.6111442399537,-0.246904525507075,0.583333333333333,8.31243889837257,12
"No reconstruction",60,5.45430903486238,-1.57677785009117,7.10248894999998,-1.86366282302574,0.583333333333333,13.5640372912553,12
"Reduced ensemble",1,0.369973925078782,0.00586735793239507,0.529112016702951,0.0121474329442058,0.916666666666667,1.77568046595052,12
"Reduced ensemble",5,0.942755536462048,0.0832469423836764,1.40163542087489,0.21542183744731,0.833333333333333,3.94854044510572,12
"Reduced ensemble",20,2.97701559670207,-0.858189638708851,4.17240651086375,-0.685642254597023,0.916666666666667,8.87696555196684,12
"Reduced ensemble",60,7.25385248904814,0.222765604094581,8.78614922644526,-0.180002546580454,0.666666666666667,17.644728039987,12


==> anc/results/component_ablation_paired.csv <==
"model","crps_pct","delta_crps_pp","mae_pct","delta_mae_pp","cover90","delta_cover_pp","width90_pct","delta_width_pp","win_rate","elapsed_sec","epochs_ran","n_forecasts"
"No learned mask",2.55088526411351,-0.471591556283803,3.30168252737585,-0.580162149042359,0.666666666666667,2.08333333333333,7.00193839009862,-0.040678597566536,39.5833333333333,142.469228128592,276.583333333333,48
"No compression",2.65319697725315,-0.369279843144162,3.44751176006838,-0.434332916349828,0.625,-2.08333333333333,7.25728207237138,0.21466508470623,39.5833333333333,132.509399731954,263.416666666667,48
"No reconstruction",2.67449711841633,-0.347979701980976,3.51292862333388,-0.368916053084323,0.645833333333333,0,6.88959522231389,-0.153021765351264,37.5,138.073760032654,270,48
"Reduced ensemble",2.88589938682276,-0.13657743357455,3.72232579372172,-0.15951888269649,0.833333333333333,18.75,8.06147862575253,1.01886163808738,43.75,51.2661011417707,300,48
"Full TEMPER",3.02247682039731,0,3.88184467641821,0,0.645833333333333,0,7.04261698766515,0,0,138.254982491334,270.5,48


==> anc/results/crps_by_horizon.csv <==
"model","horizon","crps_pct"
"AR(1) bootstrap",1,0.364881670560771
"Naive persistence bootstrap",1,0.360426383496101
"Random-walk bootstrap",1,0.358520933604264
"TEMPER",1,0.352655879817229
"AR(1) bootstrap",5,0.978156975687062
"Naive persistence bootstrap",5,1.12780048080079
"Random-walk bootstrap",5,1.2262063140395
"TEMPER",5,0.867467752554349
"AR(1) bootstrap",20,3.31970194241916
"Naive persistence bootstrap",20,3.34633330195345
"Random-walk bootstrap",20,3.81380015223
"TEMPER",20,3.73966445215929
"AR(1) bootstrap",60,7.0242667031183
"Naive persistence bootstrap",60,6.21826141183361
"Random-walk bootstrap",60,8.23226535175037
"TEMPER",60,6.33678621407652


==> anc/results/extended_analysis_metadata.txt <==
Analysis refresh timestamp: 2026-09-01 10:58:22 CEST
Paired ablation: each variant is compared with Full TEMPER on identical series-origin-horizon cells.
Sensitivity table: endpoint parameter probes derived from the component ablation runs.
Calibration table: first 6 benchmark origins calibrate rules; last 2 origins evaluate them.


==> anc/results/raw_forecast_metrics.csv <==
"group","asset","origin","origin_date","horizon","model","truth","median","lower90","upper90","crps","crps_pct","mae_pct","cover90","width90_pct","elapsed_sec","epochs_ran"
"benchmark","CycleTrend",595,"2021-08-17",1,"TEMPER",130.857540732733,130.489446161054,129.705652040947,131.131409781255,0.242772073214635,0.185708345286439,0.281573711960713,1,1.09063249007973,152.531004190445,252
"benchmark","CycleTrend",595,"2021-08-17",5,"TEMPER",130.1993389791,131.766270199189,129.612741707209,133.52938376844,0.978237090259337,0.748301849238116,1.19862305498024,1,2.99603289060128,152.531004190445,252
"benchmark","CycleTrend",595,"2021-08-17",20,"TEMPER",140.950152961251,138.654301332306,133.774553808996,141.54771002302,1.48931134528492,1.13924778038478,1.75621026499903,1,5.94607097531884,152.531004190445,252
"benchmark","CycleTrend",595,"2021-08-17",60,"TEMPER",140.105886636892,137.120292549637,130.791667766759,144.006295592393,2.02458117813327,1.54870210362621,2.28382832629509,1,10.1085212750361,152.531004190445,252
"benchmark","CycleTrend",595,"2021-08-17",1,"Naive persistence bootstrap",130.857540732733,130.793306479862,129.80453630654,131.683086872413,0.14198354417925,0.108610223154131,0.0491359514845007,1,1.43699607827867,0.0238800048828125,NA
"benchmark","CycleTrend",595,"2021-08-17",5,"Naive persistence bootstrap",130.1993389791,130.936859117473,127.462840390342,134.881383649113,0.633289708698079,0.484434565854182,0.564165567724481,1,5.67481001739563,0.0238800048828125,NA
"benchmark","CycleTrend",595,"2021-08-17",20,"Naive persistence bootstrap",140.950152961251,131.147216160046,123.985366748239,138.870759760054,7.18560133313082,5.49662123733643,7.4987503636378,0,11.3865720573165,0.0238800048828125,NA
"benchmark","CycleTrend",595,"2021-08-17",60,"Naive persistence bootstrap",140.105886636892,133.648073461751,124.317652811864,139.356605878818,4.21721025479076,3.225952341931,4.9399001419078,0,11.5040377252753,0.0238800048828125,NA
"benchmark","CycleTrend",595,"2021-08-17",1,"Random-walk bootstrap",130.857540732733,130.807559157367,129.763188549949,131.765032877887,0.139351619113452,0.106596933724193,0.0382333747577777,1,1.5313095643164,0.00602388381958008,NA
"benchmark","CycleTrend",595,"2021-08-17",5,"Random-walk bootstrap",130.1993389791,131.121346604807,129.007196044468,133.191184264748,0.56455237494312,0.431853985468606,0.705289155562238,1,3.20053916744917,0.00602388381958008,NA
"benchmark","CycleTrend",595,"2021-08-17",20,"Random-walk bootstrap",140.950152961251,132.064591869788,127.559402667249,136.230663786172,7.35132596197968,5.62339218833261,6.79700438929098,0,6.63307575957527,0.00602388381958008,NA
"benchmark","CycleTrend",595,"2021-08-17",60,"Random-walk bootstrap",140.105886636892,135.299630318017,127.522937527298,143.28686023254,2.98236202069506,2.28135595900581,3.67654275956025,1,12.0586027958235,0.00602388381958008,NA
"benchmark","CycleTrend",595,"2021-08-17",1,"AR(1) bootstrap",130.857540732733,130.870296647443,130.104201593648,131.567777749064,0.110432577491695,0.0844753309560766,0.00975762896522169,1,1.11956166301996,0.207036972045898,NA
"benchmark","CycleTrend",595,"2021-08-17",5,"AR(1) bootstrap",130.1993389791,131.195273834679,127.865168104184,134.65551362829,0.657669257409898,0.503083686365253,0.761839743730161,1,5.19427055388739,0.207036972045898,NA
"benchmark","CycleTrend",595,"2021-08-17",20,"AR(1) bootstrap",140.950152961251,132.846586355528,124.133851696284,141.915606390516,5.63976630998658,4.31413570499046,6.19881819741599,1,13.6021421114439,0.207036972045898,NA
"benchmark","CycleTrend",595,"2021-08-17",60,"AR(1) bootstrap",140.105886636892,136.395258813735,120.032925977384,153.370426057231,2.93945728519318,2.24853600846742,2.83844242827308,1,25.5014997970603,0.207036972045898,NA
"benchmark","CycleTrend",630,"2021-09-21",1,"TEMPER",141.642336004429,143.064365723834,142.174285913724,144.316055469068,1.14989283533265,0.801421066191328,0.991087637789698,0,1.49271235356723,206.852934837341,269
"benchmark","CycleTrend",630,"2021-09-21",5,"TEMPER",140.411048057845,140.750113829027,139.076327799929,142.800384518433,0.314285490399907,0.219042162074081,0.236312848902155,1,2.59549187036863,206.852934837341,269
"benchmark","CycleTrend",630,"2021-09-21",20,"TEMPER",139.920021241193,143.121507095423,139.424372452382,146.159175021073,2.13329070740034,1.4868029964951,2.23128462745008,1,4.69383971213916,206.852934837341,269
"benchmark","CycleTrend",630,"2021-09-21",60,"TEMPER",143.11699431825,151.982299368768,146.89905724019,159.646400206918,7.30009847638268,5.08782429499341,6.17869944692919,0,8.88429676018127,206.852934837341,269
"benchmark","CycleTrend",630,"2021-09-21",1,"Naive persistence bootstrap",141.642336004429,143.56024530668,142.672456166998,144.56002422576,1.60713941737671,1.1201003657176,1.33669231657054,0,1.31554590104347,0.00511908531188965,NA
"benchmark","CycleTrend",630,"2021-09-21",5,"Naive persistence bootstrap",140.411048057845,143.99895203035,140.626910969662,147.91297344111,2.39095784349196,1.66638483628392,2.50059982868303,0,5.07804186162727,0.00511908531188965,NA
"benchmark","CycleTrend",630,"2021-09-21",20,"Naive persistence bootstrap",139.920021241193,145.055116175685,138.725585697754,152.741043932673,3.14775461787308,2.19383649019324,3.57891894874109,1,9.76811328556476,0.00511908531188965,NA
"benchmark","CycleTrend",630,"2021-09-21",60,"Naive persistence bootstrap",143.11699431825,147.950341732641,140.428709017691,155.471559187127,2.78065373320476,1.93798448959741,3.36861516055461,1,10.4841570022117,0.00511908531188965,NA
"benchmark","CycleTrend",630,"2021-09-21",1,"Random-walk bootstrap",141.642336004429,143.531263642202,142.462942137516,144.888171065536,1.54870156424333,1.07937193857636,1.31649346348357,0,1.69027016564456,0.0104959011077881,NA
"benchmark","CycleTrend",630,"2021-09-21",5,"Random-walk bootstrap",140.411048057845,143.865426425805,141.252961523933,146.91400837187,2.62761099837401,1.83132092239168,2.40753878067101,0,3.94548262344837,0.0104959011077881,NA
"benchmark","CycleTrend",630,"2021-09-21",20,"Random-walk bootstrap",139.920021241193,145.550539564586,140.307674083208,150.934413506124,4.05342710214479,2.82504749148207,3.92420568186045,0,7.40633611825806,0.0104959011077881,NA
"benchmark","CycleTrend",630,"2021-09-21",60,"Random-walk bootstrap",143.11699431825,149.944546326057,141.529455800331,159.681697478026,4.3331672289251,3.02001316460579,4.75848169624485,1,12.6512562145782,0.0104959011077881,NA
"benchmark","CycleTrend",630,"2021-09-21",1,"AR(1) bootstrap",141.642336004429,143.648774136666,142.778565479609,144.436885384917,1.70789940702707,1.19032532569108,1.3983927351972,0,1.15577075163994,0.181755065917969,NA
"benchmark","CycleTrend",630,"2021-09-21",5,"AR(1) bootstrap",140.411048057845,144.169918705674,139.912829973919,147.778613433192,2.43873846102139,1.69968567290722,2.61975553694703,1,5.48208004490921,0.181755065917969,NA
"benchmark","CycleTrend",630,"2021-09-21",20,"AR(1) bootstrap",139.920021241193,145.981834834365,136.226590821804,155.594514118242,3.40517632052351,2.37324727445055,4.22479814085253,1,13.4985289595733,0.181755065917969,NA
"benchmark","CycleTrend",630,"2021-09-21",60,"AR(1) bootstrap",143.11699431825,149.530041960061,131.293816787437,170.489610297889,4.14730111226458,2.89047324853194,4.46959170516881,1,27.3176192251643,0.181755065917969,NA
"benchmark","CycleTrend",665,"2021-10-26",1,"TEMPER",143.341844505271,143.058478467215,142.311568377287,143.786569134949,0.160158584669187,0.11289662532453,0.199746204639636,1,1.03973576087176,237.166611909866,300
"benchmark","CycleTrend",665,"2021-10-26",5,"TEMPER",146.43715400934,145.563418286985,143.26498275584,146.867116353502,0.539496067206234,0.380293603925421,0.615900887755596,1,2.53916284277979,237.166611909866,300
"benchmark","CycleTrend",665,"2021-10-26",20,"TEMPER",143.34617727388,145.835145526298,142.17128827453,150.401002013292,1.86369671698612,1.31372957878429,1.75448675959664,1,5.80116832583308,237.166611909866,300
"benchmark","CycleTrend",665,"2021-10-26",60,"TEMPER",144.349432793211,146.756661689888,140.668777449308,155.197430315264,1.67629362669425,1.18162815872591,1.69686825954378,1,10.2413235136035,237.166611909866,300
"benchmark","CycleTrend",665,"2021-10-26",1,"Naive persistence bootstrap",143.341844505271,141.993129984014,141.062885248643,143.039122023869,1.03333319223402,0.728401980324752,0.950715931278971,0,1.39305965537901,0.00502300262451172,NA
"benchmark","CycleTrend",665,"2021-10-26",5,"Naive persistence bootstrap",146.43715400934,142.183978903207,138.846394716483,146.25052205942,2.78848479315099,1.96561753817798,2.99808541258357,0,5.21920815057951,0.00502300262451172,NA
"benchmark","CycleTrend",665,"2021-10-26",20,"Naive persistence bootstrap",143.34617727388,143.366323562864,136.656657088178,151.941298933703,1.14956361308509,0.81033341285607,0.0142012246413725,1,10.7742241055521,0.00502300262451172,NA
"benchmark","CycleTrend",665,"2021-10-26",60,"Naive persistence bootstrap",144.349432793211,147.104470303229,140.070660784709,157.190816417271,1.57952878867519,1.11341811750338,1.94204037308402,1,12.068087389379,0.00502300262451172,NA
"benchmark","CycleTrend",665,"2021-10-26",1,"Random-walk bootstrap",143.341844505271,141.930088831061,140.828291902667,143.282375841177,1.01404450751915,0.714805285425406,0.99515397023654,0,1.72989662398114,0.00266504287719727,NA
"benchmark","CycleTrend",665,"2021-10-26",5,"Random-walk bootstrap",146.43715400934,142.437284098077,140.092997254112,144.734206731851,3.1706265439043,2.23499126013469,2.81952925377971,0,3.27161287384725,0.00266504287719727,NA
"benchmark","CycleTrend",665,"2021-10-26",20,"Random-walk bootstrap",143.34617727388,143.922271676702,139.362200259718,149.251002141666,0.791988526146485,0.558276860914898,0.406091962421129,1,6.97066824910281,0.00266504287719727,NA
"benchmark","CycleTrend",665,"2021-10-26",60,"Random-walk bootstrap",144.349432793211,149.211762851591,140.876593081633,157.976176750624,2.90243197437202,2.04593950313333,3.42748192948272,1,12.053586104491,0.00266504287719727,NA
"benchmark","CycleTrend",665,"2021-10-26",1,"AR(1) bootstrap",143.341844505271,142.069161100752,141.191408903661,143.074067612426,0.925853082886475,0.652638688210795,0.897121198801209,0,1.32709598612226,0.168673992156982,NA
"benchmark","CycleTrend",665,"2021-10-26",5,"AR(1) bootstrap",146.43715400934,142.596697316253,138.514681104874,146.710400684113,2.5149816942982,1.77282377104986,2.70715804120123,1,5.77720566470736,0.168673992156982,NA
"benchmark","CycleTrend",665,"2021-10-26",20,"AR(1) bootstrap",143.34617727388,143.803377894334,135.075293757682,153.993914572485,1.53483128799684,1.08191061512722,0.322283112404742,1,13.3358349176053,0.168673992156982,NA
"benchmark","CycleTrend",665,"2021-10-26",60,"AR(1) bootstrap",144.349432793211,148.493972148951,131.883973668391,166.795480259839,3.28810276075055,2.31780086078912,2.92150750304308,1,24.6093038803421,0.168673992156982,NA
"benchmark","CycleTrend",700,"2021-11-30",1,"TEMPER",133.575177860226,133.984116903213,133.285367155873,134.85347030854,0.303531476815758,0.226184220146672,0.304731356022092,1,1.16851205158806,171.266435861588,300
"benchmark","CycleTrend",700,"2021-11-30",5,"TEMPER",136.083164672111,134.929964308073,132.757097208111,137.324279756755,0.619429076603147,0.461583372167687,0.8593366584222,1,3.40335254145539,171.266435861588,300
"benchmark","CycleTrend",700,"2021-11-30",20,"TEMPER",139.349529751477,136.893300438061,132.177618103751,139.853848347174,1.46126635378949,1.08889988651512,1.83032190791101,1,5.72013871341866,171.266435861588,300
"benchmark","CycleTrend",700,"2021-11-30",60,"TEMPER",139.669984803906,132.83990811481,127.749094881506,137.393571516552,4.98321050514057,3.71336638214982,5.0896058150924,0,7.18682770335773,171.266435861588,300
"benchmark","CycleTrend",700,"2021-11-30",1,"Naive persistence bootstrap",133.575177860226,134.211956665151,133.17472684963,135.388929196399,0.37929743587463,0.282643156607478,0.474511964652745,1,1.6499693419107,0.00313806533813477,NA
"benchmark","CycleTrend",700,"2021-11-30",5,"Naive persistence bootstrap",136.083164672111,134.117053243359,130.792540793483,138.485355460515,1.10360590381335,0.822380081703363,1.46509806791395,1,5.73249701958122,0.00313806533813477,NA
"benchmark","CycleTrend",700,"2021-11-30",20,"Naive persistence bootstrap",139.349529751477,135.376490286178,129.06809806644,142.896571330662,2.34347318610958,1.74629880431338,2.9606116719685,1,10.3046394854981,0.00313806533813477,NA
"benchmark","CycleTrend",700,"2021-11-30",60,"Naive persistence bootstrap",139.669984803906,138.762003781077,130.922336101079,148.317256439124,1.22250923145321,0.910983928385763,0.676605213110206,1,12.9622684686587,0.00313806533813477,NA
"benchmark","CycleTrend",700,"2021-11-30",1,"Random-walk bootstrap",133.575177860226,134.329958144256,133.13767605626,135.555369009304,0.473892700998556,0.353133230638943,0.562443775901512,1,1.80160555628418,0.00172519683837891,NA
"benchmark","CycleTrend",700,"2021-11-30",5,"Random-walk bootstrap",136.083164672111,134.414648884646,132.283673328803,136.821883941486,1.02036743766242,0.760352816030411,1.24333708697848,1,3.38176336457597,0.00172519683837891,NA
"benchmark","CycleTrend",700,"2021-11-30",20,"Random-walk bootstrap",139.349529751477,135.194366581209,131.224094112041,140.321771925555,2.50755051052652,1.86856520665268,3.09632579496768,1,6.77936661786259,0.00172519683837891,NA
"benchmark","CycleTrend",700,"2021-11-30",60,"Random-walk bootstrap",139.669984803906,138.497725043718,130.543745371667,146.768526394357,1.35548457615626,1.01007389742594,0.873539253487168,1,12.0903093187106,0.00172519683837891,NA
"benchmark","CycleTrend",700,"2021-11-30",1,"AR(1) bootstrap",133.575177860226,133.828391766757,132.994854430557,134.716731943304,0.179804201648068,0.133985685950947,0.188688799526619,1,1.28310093732129,0.109453916549683,NA
"benchmark","CycleTrend",700,"2021-11-30",5,"AR(1) bootstrap",136.083164672111,133.665368698005,130.046010225511,137.379173271256,1.46195996970441,1.08941675210166,1.80168232505575,1,5.46449344269143,0.109453916549683,NA
"benchmark","CycleTrend",700,"2021-11-30",20,"AR(1) bootstrap",139.349529751477,134.968520576337,125.500256220906,143.905858344212,2.65442290528141,1.97801091692039,3.26462070467895,1,13.7154037738128,0.109453916549683,NA
"benchmark","CycleTrend",700,"2021-11-30",60,"AR(1) bootstrap",139.669984803906,136.412755111173,120.122572828706,154.44861221951,2.85163927065384,2.12497172068902,2.42720776645012,1,25.578923582432,0.109453916549683,NA
"benchmark","CycleTrend",735,"2022-01-04",1,"TEMPER",147.95078716188,148.463990292886,147.903023341949,149.249825819364,0.391166563089752,0.262811059896369,0.344803138940577,1,0.904869229528669,189.100197076797,275
"benchmark","CycleTrend",735,"2022-01-04",5,"TEMPER",144.203666634996,145.481500215204,143.315589648781,147.183255949258,0.750394738357585,0.504163840003794,0.85853145251721,1,2.59854899591859,189.100197076797,275
"benchmark","CycleTrend",735,"2022-01-04",20,"TEMPER",144.339433145402,142.928472973469,138.581490839184,145.169100269753,0.972878677416031,0.653642975878844,0.947974528620695,1,4.42598314885556,189.100197076797,275
"benchmark","CycleTrend",735,"2022-01-04",60,"TEMPER",149.523287199042,154.288387975608,146.794228148744,161.174515019491,3.25106125311472,2.18427374510294,3.2015036656263,1,9.66160912186057,189.100197076797,275
"benchmark","CycleTrend",735,"2022-01-04",1,"Naive persistence bootstrap",147.95078716188,148.877918261193,147.827016169845,149.960349899451,0.607166846489959,0.407934055507063,0.622906786686512,1,1.43331192257808,0.00798416137695312,NA
"benchmark","CycleTrend",735,"2022-01-04",5,"Naive persistence bootstrap",144.203666634996,149.436989170994,145.750923888888,153.568229016026,3.93525008520998,2.64395616456106,3.51608540259996,0,5.25217244993679,0.00798416137695312,NA
"benchmark","CycleTrend",735,"2022-01-04",20,"Naive persistence bootstrap",144.339433145402,149.946071157752,143.04960553766,158.07884752966,3.55256568860352,2.38684397408258,3.76690294498099,1,10.0976192498599,0.00798416137695312,NA
"benchmark","CycleTrend",735,"2022-01-04",60,"Naive persistence bootstrap",149.523287199042,152.931365045311,146.16252768619,162.039037596423,2.01218828673286,1.35191855911771,2.28976767316836,1,10.6668687732546,0.00798416137695312,NA
"benchmark","CycleTrend",735,"2022-01-04",1,"Random-walk bootstrap",147.95078716188,148.928429232281,147.61505587871,150.354000429417,0.629631777273412,0.42302745260896,0.656843332139385,1,1.84020053933784,0.00278592109680176,NA
"benchmark","CycleTrend",735,"2022-01-04",5,"Random-walk bootstrap",144.203666634996,149.444382262835,146.800553114653,152.334406393646,4.32798490110957,2.90782087837888,3.52105256105875,0,3.71800144182931,0.00278592109680176,NA
"benchmark","CycleTrend",735,"2022-01-04",20,"Random-walk bootstrap",144.339433145402,151.860477947092,146.151291555559,158.148123649309,5.56828445398995,3.74113453767213,5.05312555410504,0,8.06024966207006,0.00278592109680176,NA
"benchmark","CycleTrend",735,"2022-01-04",60,"Random-walk bootstrap",149.523287199042,158.035987060227,148.067992691693,168.748407849136,5.58744868003354,3.75401030731569,5.71938372090395,1,13.8944437982993,0.00278592109680176,NA
"benchmark","CycleTrend",735,"2022-01-04",1,"AR(1) bootstrap",147.95078716188,148.321080146114,147.105185338651,149.127251764797,0.235179020514293,0.158008514732303,0.248786836201308,1,1.35855533366315,0.392577171325684,NA
"benchmark","CycleTrend",735,"2022-01-04",5,"AR(1) bootstrap",144.203666634996,147.927985946936,144.07349034899,151.767569055333,2.52490670185997,1.69639603450209,2.50223919455707,1,5.16938095058,0.392577171325684,NA
"benchmark","CycleTrend",735,"2022-01-04",20,"AR(1) bootstrap",144.339433145402,149.64616713287,139.413932692419,160.435103893433,3.13059818373185,2.10333884439769,3.56540797561624,1,14.1233858026201,0.392577171325684,NA
"benchmark","CycleTrend",735,"2022-01-04",60,"AR(1) bootstrap",149.523287199042,153.271142132873,133.782813379163,174.371580944831,3.34323174766503,2.24619985957603,2.5180519513673,1,27.2701657819687,0.392577171325684,NA
"ablation","CycleTrend",735,"2022-01-04",1,"Full TEMPER",147.95078716188,148.326770694754,147.650912580387,148.900135604401,0.257686082291962,0.173130218167842,0.252610115746382,1,0.839309025788623,227.890163898468,282
"ablation","CycleTrend",735,"2022-01-04",5,"Full TEMPER",144.203666634996,145.965001680063,142.983343759258,147.595903249652,1.09021983320202,0.732480372608236,1.18337908631608,1,3.09901653896601,227.890163898468,282
"ablation","CycleTrend",735,"2022-01-04",20,"Full TEMPER",144.339433145402,143.853635259422,140.400958151593,147.970216101986,0.557251613834568,0.37439776576001,0.326390518406004,1,5.08551827349145,227.890163898468,282
"ablation","CycleTrend",735,"2022-01-04",60,"Full TEMPER",149.523287199042,155.362196576058,149.237835323305,161.279923141423,3.56761188761832,2.39695298615983,3.92295790798493,1,8.09065539203196,227.890163898468,282
"ablation","CycleTrend",735,"2022-01-04",1,"No reconstruction",147.95078716188,148.397609032516,147.523402996821,149.065471801288,0.294282813417047,0.197718275029745,0.300203904135478,1,1.0360618088982,212.499324083328,273
"ablation","CycleTrend",735,"2022-01-04",5,"No reconstruction",144.203666634996,146.518579315421,145.170433738043,148.225696154797,1.8007505600102,1.20986098491418,1.55530843511861,0,2.052723391453,212.499324083328,273
"ablation","CycleTrend",735,"2022-01-04",20,"No reconstruction",144.339433145402,143.521295277131,140.937943681314,146.978415727311,0.626267078424503,0.420766829758866,0.549678067070217,1,4.05838077810997,212.499324083328,273
"ablation","CycleTrend",735,"2022-01-04",60,"No reconstruction",149.523287199042,156.158503514775,150.3351389765,163.014584098729,4.27741612642901,2.87384549672437,4.45796854108705,0,8.51887335448566,212.499324083328,273
"ablation","CycleTrend",735,"2022-01-04",1,"No learned mask",147.95078716188,148.62423350886,148.056536921611,149.319338270748,0.497646873209507,0.334351436301819,0.452464921426649,0,0.848431825010524,244.344215154648,295
"ablation","CycleTrend",735,"2022-01-04",5,"No learned mask",144.203666634996,145.75538259422,144.361251689071,147.718966285232,1.17392734490188,0.788720506471831,1.0425433929744,0,2.25593037624766,244.344215154648,295
"ablation","CycleTrend",735,"2022-01-04",20,"No learned mask",144.339433145402,142.979047495556,139.168945236969,145.341708544491,1.04254758739004,0.700451066855405,0.913995285486106,1,4.14726262522325,244.344215154648,295
"ablation","CycleTrend",735,"2022-01-04",60,"No learned mask",149.523287199042,155.70844078195,148.463195447838,164.347394418481,4.17145039523938,2.80265084780891,4.15558721559977,1,10.6720347825886,244.344215154648,295
"ablation","CycleTrend",735,"2022-01-04",1,"No compression",147.95078716188,148.490133573879,147.412656310994,149.261398687293,0.309243250911182,0.20776966695673,0.362367890213484,1,1.2421049988341,260.278896093369,300
"ablation","CycleTrend",735,"2022-01-04",5,"No compression",144.203666634996,146.742590824602,145.021084138018,148.638182814833,1.84798591892643,1.24159676172318,1.70581389164829,0,2.43020141981155,260.278896093369,300
"ablation","CycleTrend",735,"2022-01-04",20,"No compression",144.339433145402,144.192292980284,139.118434788343,147.963619708854,0.544178730114077,0.365614554845083,0.0988583033342202,1,5.94276874172802,260.278896093369,300
"ablation","CycleTrend",735,"2022-01-04",60,"No compression",149.523287199042,157.975385473246,143.998409811238,165.301348458191,5.70516415383088,3.83309919515548,5.67866764542951,1,14.3126954422955,260.278896093369,300
"ablation","CycleTrend",735,"2022-01-04",1,"Reduced ensemble",147.95078716188,148.405952945675,147.405983171403,150.005170567304,0.29219417442643,0.196314991930777,0.30580988600604,1,1.74630262103824,84.1842539310455,300
"ablation","CycleTrend",735,"2022-01-04",5,"Reduced ensemble",144.203666634996,146.313571369839,143.60921380864,148.756192170316,1.55058154164068,1.04178121768765,1.41757080478586,1,3.45807378782873,84.1842539310455,300
"ablation","CycleTrend",735,"2022-01-04",20,"Reduced ensemble",144.339433145402,142.65577663578,139.192887007659,145.216524752922,1.17550088878337,0.789777715278282,1.1311896096129,1,4.04707040335908,84.1842539310455,300
"ablation","CycleTrend",735,"2022-01-04",60,"Reduced ensemble",149.523287199042,151.628221079826,145.939407962799,161.127689209109,1.40754063526729,0.94567706216988,1.41423106272396,1,10.2044721328372,84.1842539310455,300
"benchmark","CycleTrend",770,"2022-02-08",1,"TEMPER",145.283360626697,145.297442170319,144.270352156808,146.004277316446,0.0678595634763061,0.046754382855802,0.00970200584772252,1,1.19465255306773,165.840734958649,258
"benchmark","CycleTrend",770,"2022-02-08",5,"TEMPER",143.174261366113,145.90962320597,143.871208639461,147.578343459969,2.08164967595632,1.43423035657016,1.88462978773022,0,2.55416910774272,165.840734958649,258
"benchmark","CycleTrend",770,"2022-02-08",20,"TEMPER",152.718901610634,155.952505982961,151.065426128274,160.15717353634,1.91544475249814,1.31971726179324,2.22791260484269,1,6.26409922742013,165.840734958649,258
"benchmark","CycleTrend",770,"2022-02-08",60,"TEMPER",141.08362459724,152.455710739784,144.832046830397,159.380313927571,8.85726175614322,6.10254157242503,7.83522383787981,0,10.0235724326049,165.840734958649,258
"benchmark","CycleTrend",770,"2022-02-08",1,"Naive persistence bootstrap",145.283360626697,145.217884255083,144.118691179682,146.390636237742,0.148040157466578,0.101997800245832,0.0451123937385636,1,1.56534147333498,0.00415802001953125,NA
"benchmark","CycleTrend",770,"2022-02-08",5,"Naive persistence bootstrap",143.174261366113,145.313179221693,141.506530614151,149.868972677202,1.25814776072341,0.866847929467908,1.47368740961376,1,5.76161704844799,0.00415802001953125,NA
"benchmark","CycleTrend",770,"2022-02-08",20,"Naive persistence bootstrap",152.718901610634,145.990867169705,139.155646404824,154.283281449882,4.22225369100271,2.90907950877684,4.63553082282994,1,10.4227496371453,0.00415802001953125,NA
"benchmark","CycleTrend",770,"2022-02-08",60,"Naive persistence bootstrap",141.08362459724,148.3057696004,142.341228209599,157.477797537983,5.64013878548158,3.8859844453367,4.9759667645924,0,10.4289052456071,0.00415802001953125,NA
"benchmark","CycleTrend",770,"2022-02-08",1,"Random-walk bootstrap",145.283360626697,145.341737036019,143.933347127662,146.644601503561,0.179088983195499,0.123390049340683,0.0402206093193715,1,1.86802004929619,0.00172781944274902,NA
"benchmark","CycleTrend",770,"2022-02-08",5,"Random-walk bootstrap",143.174261366113,145.934584478822,142.519151139626,148.801031409003,1.77358117379942,1.22197504637079,1.90182778971734,1,4.32813622904181,0.00172781944274902,NA
"benchmark","CycleTrend",770,"2022-02-08",20,"Random-walk bootstrap",152.718901610634,148.109834037378,142.108783252539,154.287356024204,2.9655085177776,2.04319794439478,3.17558939210568,1,8.39088294758193,0.00172781944274902,NA
"benchmark","CycleTrend",770,"2022-02-08",60,"Random-walk bootstrap",141.08362459724,152.848971334716,143.596097386296,164.789053393452,8.84691446018858,6.09541241609389,8.10617542488763,0,14.6016792364237,0.00172781944274902,NA
"benchmark","CycleTrend",770,"2022-02-08",1,"AR(1) bootstrap",145.283360626697,145.469833536155,144.528271308571,146.342571292952,0.157355839847744,0.108416187843685,0.128477481351354,1,1.25002979299518,0.144700050354004,NA
"benchmark","CycleTrend",770,"2022-02-08",5,"AR(1) bootstrap",143.174261366113,145.93329406291,141.540980806197,150.229266440333,1.73781763582787,1.19733442003985,1.90093870943893,1,5.98611915681969,0.144700050354004,NA
"benchmark","CycleTrend",770,"2022-02-08",20,"AR(1) bootstrap",152.718901610634,146.992129173747,136.72893300524,157.687702374352,3.45277845977275,2.3789207851425,3.94567393784892,1,14.4403275982176,0.144700050354004,NA
"benchmark","CycleTrend",770,"2022-02-08",60,"AR(1) bootstrap",141.08362459724,150.878914378833,131.146301204178,168.37440133748,5.48178459837778,3.77688040883261,6.74883104416117,1,25.6496911777844,0.144700050354004,NA
"ablation","CycleTrend",770,"2022-02-08",1,"Full TEMPER",145.283360626697,144.714234257042,144.101356183467,145.51156665427,0.378632483953468,0.260873003148404,0.392120886387554,1,0.971617217700033,202.724262952805,277
"ablation","CycleTrend",770,"2022-02-08",5,"Full TEMPER",143.174261366113,143.160823949989,141.628455368439,144.627934724575,0.215767253202822,0.148660914500457,0.00925821013078813,1,2.06660342331555,202.724262952805,277
"ablation","CycleTrend",770,"2022-02-08",20,"Full TEMPER",152.718901610634,152.242941072495,147.399723157321,155.84698039124,0.641628666111983,0.44207405367604,0.327930804214117,1,5.82005363081987,202.724262952805,277
"ablation","CycleTrend",770,"2022-02-08",60,"Full TEMPER",141.08362459724,149.856742636407,145.018858270208,158.001184455404,7.24370919484806,4.9908242205282,6.04456761331203,0,8.94465890623552,202.724262952805,277
"ablation","CycleTrend",770,"2022-02-08",1,"No reconstruction",145.283360626697,144.875549278193,144.224034409463,145.945655235284,0.239430963466788,0.164964912239207,0.280976872590358,1,1.18617502234699,214.897514104843,264
"ablation","CycleTrend",770,"2022-02-08",5,"No reconstruction",143.174261366113,143.204242386547,141.733446706186,145.775841392381,0.251618108936826,0.173361701667781,0.0206565447221109,1,2.78515892426285,214.897514104843,264
"ablation","CycleTrend",770,"2022-02-08",20,"No reconstruction",152.718901610634,152.127610704178,149.055320132597,156.478872640566,0.650457876425697,0.448157268158637,0.40739197252947,1,5.11473399366782,214.897514104843,264
"ablation","CycleTrend",770,"2022-02-08",60,"No reconstruction",141.08362459724,150.074348557151,142.696006333636,155.982609933052,6.5208276246815,4.49276794136024,6.19449534654448,0,9.15430220468856,214.897514104843,264
"ablation","CycleTrend",770,"2022-02-08",1,"No learned mask",145.283360626697,144.84532529229,143.835433685735,146.152176408625,0.307486104880389,0.211854045825636,0.301800817454748,1,1.59620649906212,206.000457048416,259
"ablation","CycleTrend",770,"2022-02-08",5,"No learned mask",143.174261366113,143.30544403238,141.739483552898,145.585572685142,0.278264973849363,0.19172105531235,0.0903832015489281,1,2.64990687494258,206.000457048416,259
"ablation","CycleTrend",770,"2022-02-08",20,"No learned mask",152.718901610634,152.77058419086,148.352850118347,157.969228112647,0.62014886443278,0.427274741391533,0.0356086455478575,1,6.62556308056172,206.000457048416,259
"ablation","CycleTrend",770,"2022-02-08",60,"No learned mask",141.08362459724,151.148144803759,145.086647296088,157.651043573954,8.05501630409462,5.54980458020281,6.93432740928033,0,8.65671047430944,206.000457048416,259
"ablation","CycleTrend",770,"2022-02-08",1,"No compression",145.283360626697,145.366717848506,144.438004163159,146.106667882924,0.103702833720724,0.0714499437165293,0.0574320738681828,1,1.14968824458673,157.309576034546,300
"ablation","CycleTrend",770,"2022-02-08",5,"No compression",143.174261366113,144.479070045823,142.730984145069,146.70525827967,0.787133135234947,0.542324796653198,0.898996713794903,1,2.73822472388767,157.309576034546,300
"ablation","CycleTrend",770,"2022-02-08",20,"No compression",152.718901610634,153.74346839624,149.403019181013,158.844198423296,0.894519356449833,0.616312547869306,0.705913585375308,1,6.50485335140851,157.309576034546,300
"ablation","CycleTrend",770,"2022-02-08",60,"No compression",141.08362459724,150.92507038138,142.730489815369,158.11711305114,7.01856688270806,4.83570400873213,6.78063194743336,0,10.6011892321476,157.309576034546,300
"ablation","CycleTrend",770,"2022-02-08",1,"Reduced ensemble",145.283360626697,144.739879554513,143.874859088291,145.879678679084,0.297610505381999,0.2050498824001,0.374451600070162,1,1.38129539747882,51.6126050949097,300
"ablation","CycleTrend",770,"2022-02-08",5,"Reduced ensemble",143.174261366113,143.762052155262,141.137278718032,145.518300811775,0.409279812588763,0.281988625812592,0.404980435875862,1,3.0184689346271,51.6126050949097,300
"ablation","CycleTrend",770,"2022-02-08",20,"Reduced ensemble",152.718901610634,153.154387361726,147.217846894756,157.645399960944,0.742203601223911,0.511368914724806,0.300044186725974,1,7.18445246816167,51.6126050949097,300
"ablation","CycleTrend",770,"2022-02-08",60,"Reduced ensemble",141.08362459724,151.242283977547,141.385075586977,159.398827840883,7.37839316032105,5.08361977304395,6.99918811199532,0,12.4112479715958,51.6126050949097,300
"benchmark","CycleTrend",805,"2022-03-15",1,"TEMPER",148.110162321431,149.021030428309,148.020944119562,149.993389017603,0.647986089657752,0.437756969998966,0.615350960305919,1,1.33251549043657,114.434902906418,237
"benchmark","CycleTrend",805,"2022-03-15",5,"TEMPER",148.383083174069,149.137198935063,147.107352086192,150.914365254473,0.478246586046376,0.323086837451383,0.509454501925996,1,2.57188630418471,114.434902906418,237
"benchmark","CycleTrend",805,"2022-03-15",20,"TEMPER",140.53828814362,144.686375412847,139.818904491051,148.857455948105,2.71287704128245,1.83272581391186,2.80230415937967,1,6.10613246514235,114.434902906418,237
"benchmark","CycleTrend",805,"2022-03-15",60,"TEMPER",152.050806530577,151.08366798088,142.290668878488,156.983805292888,1.0610661070921,0.716819529651582,0.653365323487474,1,9.92617431023344,114.434902906418,237
"benchmark","CycleTrend",805,"2022-03-15",1,"Naive persistence bootstrap",148.110162321431,148.00399423879,146.983977331666,149.272829789653,0.1599841332887,0.108079742071874,0.0717234812738223,1,1.54626948444629,0.00496792793273926,NA
"benchmark","CycleTrend",805,"2022-03-15",5,"Naive persistence bootstrap",148.383083174069,147.925688107093,144.27830846772,153.451042177744,0.720891123058237,0.487009086716358,0.309000273011005,1,6.19678135008815,0.00496792793273926,NA
"benchmark","CycleTrend",805,"2022-03-15",20,"Naive persistence bootstrap",140.53828814362,149.644294213224,142.636438725739,157.921025855617,6.56307582066612,4.4337868219451,6.15170246621726,0,10.3257379385945,0.00496792793273926,NA
"benchmark","CycleTrend",805,"2022-03-15",60,"Naive persistence bootstrap",152.050806530577,150.979531683559,145.347230147948,162.035156092078,1.09344579590411,0.738694126483345,0.723716200936385,1,11.2737850603058,0.00496792793273926,NA
"benchmark","CycleTrend",805,"2022-03-15",1,"Random-walk bootstrap",148.110162321431,148.083808807861,146.806465257352,149.566170755972,0.186267020495496,0.125835550800034,0.0178035214543118,1,1.86436149856773,0.0018150806427002,NA
"benchmark","CycleTrend",805,"2022-03-15",5,"Random-walk bootstrap",148.383083174069,148.528848499698,145.682965091923,151.768444049285,0.444689306569128,0.300416701132365,0.098474007848161,1,4.11113891468567,0.0018150806427002,NA
"benchmark","CycleTrend",805,"2022-03-15",20,"Random-walk bootstrap",140.53828814362,149.758560980238,144.091635934378,155.571148594076,7.19130757632367,4.8581984477549,6.22889713829136,0,7.75516135173241,0.0018150806427002,NA
"benchmark","CycleTrend",805,"2022-03-15",60,"Random-walk bootstrap",152.050806530577,153.667965306534,143.47775289328,164.259710183756,1.62430608924317,1.09732496318481,1.09249648575645,1,14.0395709095106,0.0018150806427002,NA
"benchmark","CycleTrend",805,"2022-03-15",1,"AR(1) bootstrap",148.110162321431,148.286000694812,147.303098846935,149.123252933825,0.155367150067947,0.104960668040022,0.118790317831465,1,1.22963309047124,0.161844968795776,NA
"benchmark","CycleTrend",805,"2022-03-15",5,"AR(1) bootstrap",148.383083174069,148.620657216851,144.389641505981,153.150449287109,0.569801352470056,0.38493806817728,0.160496798895109,1,5.91849845269923,0.161844968795776,NA
"benchmark","CycleTrend",805,"2022-03-15",20,"AR(1) bootstrap",140.53828814362,149.794367295336,139.328506383528,161.41742132246,6.39591842478682,4.32086107199314,6.25308664521755,1,14.922506252162,0.161844968795776,NA
"benchmark","CycleTrend",805,"2022-03-15",60,"AR(1) bootstrap",152.050806530577,153.132390089792,134.166961534942,175.340786564013,3.13367680538241,2.11700356716729,0.730680410026483,1,27.8156108220062,0.161844968795776,NA
"ablation","CycleTrend",805,"2022-03-15",1,"Full TEMPER",148.110162321431,148.420645487545,147.732314815592,148.861211864554,0.192993411568121,0.130379667752507,0.209751678629018,1,0.762643765786781,128.196314096451,267
"ablation","CycleTrend",805,"2022-03-15",5,"Full TEMPER",148.383083174069,149.152848568434,147.031238173642,150.590131029068,0.417439868131358,0.282007923852915,0.52002685246764,1,2.40426481032158,128.196314096451,267
"ablation","CycleTrend",805,"2022-03-15",20,"Full TEMPER",140.53828814362,144.496358514329,141.466152131742,148.818846017559,2.94710941097244,1.99096509414907,2.6739353208017,0,4.9672254515293,128.196314096451,267
"ablation","CycleTrend",805,"2022-03-15",60,"Full TEMPER",152.050806530577,149.848842072411,145.163904205916,156.493294118359,1.28818459823447,0.870252919812367,1.48757095968099,1,7.65374362068021,128.196314096451,267
"ablation","CycleTrend",805,"2022-03-15",1,"No reconstruction",148.110162321431,148.97090747489,147.519516865664,150.044196810231,0.574364446304969,0.388020736405617,0.581489628146906,1,1.70558637043297,122.137787103653,269
"ablation","CycleTrend",805,"2022-03-15",5,"No reconstruction",148.383083174069,149.206413731376,147.138896786774,151.450261335739,0.514983415308863,0.347904967534715,0.556213622216276,1,2.9126086371895,122.137787103653,269
"ablation","CycleTrend",805,"2022-03-15",20,"No reconstruction",140.53828814362,144.090767601502,139.5829602124,148.807068110454,2.31862950516696,1.56638582668987,2.39993214096235,1,6.23148797303408,122.137787103653,269
"ablation","CycleTrend",805,"2022-03-15",60,"No reconstruction",152.050806530577,150.213065999273,140.644409582503,156.086529479077,1.31608818847355,0.889103619403166,1.2415138835043,1,10.4321616222586,122.137787103653,269
"ablation","CycleTrend",805,"2022-03-15",1,"No learned mask",148.110162321431,148.186002198163,147.607722639038,148.699601846804,0.0674970732935773,0.0455986860835247,0.0512347952731618,1,0.737635793769559,131.992342948914,288
"ablation","CycleTrend",805,"2022-03-15",5,"No learned mask",148.383083174069,149.237922884572,147.290760153059,150.688678113305,0.52753640469115,0.356385332598295,0.57750011532259,1,2.29551574381468,131.992342948914,288
"ablation","CycleTrend",805,"2022-03-15",20,"No learned mask",140.53828814362,143.212194636276,140.788713534569,146.574567464633,1.90286389135652,1.28550897109633,1.80639866035409,0,3.90872261875146,131.992342948914,288
"ablation","CycleTrend",805,"2022-03-15",60,"No learned mask",152.050806530577,149.351472254194,144.147924708051,156.478483954234,1.50704932245442,1.01811035077171,1.82357679077358,1,8.33009896378005,131.992342948914,288
"ablation","CycleTrend",805,"2022-03-15",1,"No compression",148.110162321431,149.0617722273,148.069442375198,150.075229960109,0.682771223274546,0.461256602068444,0.642874709292519,1,1.35504065541884,110.728994131088,243
"ablation","CycleTrend",805,"2022-03-15",5,"No compression",148.383083174069,149.35852412911,145.957894309346,151.350876218653,0.613448032887724,0.414424254493784,0.658974141123095,1,3.64331188208745,110.728994131088,243
"ablation","CycleTrend",805,"2022-03-15",20,"No compression",140.53828814362,144.587116792315,139.483582810025,149.933818955005,2.6327092416408,1.77856722374652,2.73524847151266,1,7.05981777018772,110.728994131088,243
"ablation","CycleTrend",805,"2022-03-15",60,"No compression",152.050806530577,150.914962974636,143.176541177763,159.279723474188,1.35459616714127,0.9151182767105,0.767336585425932,1,10.8787524947445,110.728994131088,243
"ablation","CycleTrend",805,"2022-03-15",1,"Reduced ensemble",148.110162321431,148.602234623442,147.131754052087,149.821448704881,0.303611308959066,0.205109289826791,0.332427012534305,1,1.81706459478351,48.3958580493927,300
"ablation","CycleTrend",805,"2022-03-15",5,"Reduced ensemble",148.383083174069,149.233902219692,147.701698559356,151.818350439276,0.540315623594145,0.365018530494384,0.574783893318388,1,2.78106749860353,48.3958580493927,300
"ablation","CycleTrend",805,"2022-03-15",20,"Reduced ensemble",140.53828814362,143.64104688051,140.361888219372,148.307002808352,1.88030778372209,1.27027084563251,2.09611639042439,1,5.36744436999158,48.3958580493927,300
"ablation","CycleTrend",805,"2022-03-15",60,"Reduced ensemble",152.050806530577,150.117247400665,141.65725069712,170.520198766834,1.66483551468573,1.12470523995418,1.30624561164766,1,19.4988085298391,48.3958580493927,300
"benchmark","CycleTrend",840,"2022-04-19",1,"TEMPER",143.773243927398,143.140571900176,142.508628804023,143.932836870181,0.44153569124729,0.309602772187781,0.443626681594189,1,0.998648068991127,115.632051944733,253
"benchmark","CycleTrend",840,"2022-04-19",5,"TEMPER",148.452288587359,147.662866028484,144.963181857279,149.385414106625,0.526394024589499,0.369105040672048,0.553539425011836,1,3.10084867610139,115.632051944733,253
"benchmark","CycleTrend",840,"2022-04-19",20,"TEMPER",150.646335388351,146.389684240789,142.880401833531,149.97778311567,2.96066919155014,2.07600746079098,2.98474397799777,0,4.97665073012898,115.632051944733,253
"benchmark","CycleTrend",840,"2022-04-19",60,"TEMPER",153.497536230423,147.099646814492,141.3549381562,153.335468310988,4.14054837118916,2.90333325144444,4.48617028835768,0,8.4006919977944,115.632051944733,253
"benchmark","CycleTrend",840,"2022-04-19",1,"Naive persistence bootstrap",143.773243927398,142.619951316944,141.449815309369,143.851726015447,0.810183363561827,0.568096804655997,0.808683412050777,1,1.68420861074372,0.00296711921691895,NA
"benchmark","CycleTrend",840,"2022-04-19",5,"Naive persistence bootstrap",148.452288587359,142.741147899191,138.457653469415,147.332261931878,4.02817185452898,2.82453536086279,4.00462527596884,0,6.22283415933624,0.00296711921691895,NA
"benchmark","CycleTrend",840,"2022-04-19",20,"Naive persistence bootstrap",150.646335388351,143.397868778202,136.15791470978,151.283564111027,4.77950676435153,3.35136790358523,5.08259105911332,1,10.6060349788205,0.00296711921691895,NA
"benchmark","CycleTrend",840,"2022-04-19",60,"Naive persistence bootstrap",153.497536230423,145.439691110566,139.384299990571,156.701394560885,4.74137885709774,3.32463279243227,5.65012350399196,1,12.1426661343315,0.00296711921691895,NA
"benchmark","CycleTrend",840,"2022-04-19",1,"Random-walk bootstrap",143.773243927398,142.659119601728,141.39838549169,144.037236620183,0.745364170913309,0.522645888381789,0.781218793014944,1,1.85035013243044,0.00157308578491211,NA
"benchmark","CycleTrend",840,"2022-04-19",5,"Random-walk bootstrap",148.452288587359,142.682755836466,139.818725460622,145.651627833106,4.7071353344296,3.3006213936763,4.04556951864643,0,4.09000400244036,0.00157308578491211,NA
"benchmark","CycleTrend",840,"2022-04-19",20,"Random-walk bootstrap",150.646335388351,143.323996534937,138.477821644087,149.196648972278,5.2367303966145,3.67197098701546,5.13438993235433,0,7.51599184662848,0.00157308578491211,NA
"benchmark","CycleTrend",840,"2022-04-19",60,"Random-walk bootstrap",153.497536230423,145.974276004236,135.811855732041,156.319944714953,4.78152886760509,3.35278579297755,5.27527506403317,1,14.380176568393,0.00157308578491211,NA
"benchmark","CycleTrend",840,"2022-04-19",1,"AR(1) bootstrap",143.773243927398,143.13016979448,142.168480045463,143.940100838749,0.403129653288559,0.282672637078697,0.450920589706137,1,1.2422522567031,0.137419939041138,NA
"benchmark","CycleTrend",840,"2022-04-19",5,"AR(1) bootstrap",148.452288587359,143.959873401828,139.914944621197,148.029596666052,3.19359134246908,2.2393313892026,3.15006062438525,0,5.68995625547122,0.137419939041138,NA
"benchmark","CycleTrend",840,"2022-04-19",20,"AR(1) bootstrap",150.646335388351,145.527998903361,134.889996200933,156.046245988392,3.11095335994403,2.18138602037978,3.58895372708437,1,14.8346639085766,0.137419939041138,NA
"benchmark","CycleTrend",840,"2022-04-19",60,"AR(1) bootstrap",153.497536230423,148.754308480154,130.712471970341,166.690528897817,3.56353580592752,2.4987347255868,3.32592922772105,1,25.2276461076342,0.137419939041138,NA
"ablation","CycleTrend",840,"2022-04-19",1,"Full TEMPER",143.773243927398,143.147372051857,142.263159633522,143.886037455209,0.387655458092292,0.271822203410231,0.438858446877611,1,1.13795437713566,127.58279299736,277
"ablation","CycleTrend",840,"2022-04-19",5,"Full TEMPER",148.452288587359,147.465949040867,145.196587139884,149.072297575411,0.578840860486275,0.40588051796189,0.69161670045246,1,2.71763012327875,127.58279299736,277
"ablation","CycleTrend",840,"2022-04-19",20,"Full TEMPER",150.646335388351,146.027316227401,143.134782989048,149.788695326742,3.33187672018074,2.33629645259673,3.23883474284698,0,4.66569236979467,127.58279299736,277
"ablation","CycleTrend",840,"2022-04-19",60,"Full TEMPER",153.497536230423,147.009388319511,140.441898784785,153.514879152737,4.54587214446675,3.18754439524996,4.54945912505564,1,9.16671300397187,127.58279299736,277
"ablation","CycleTrend",840,"2022-04-19",1,"No reconstruction",143.773243927398,142.893091136753,142.142846206649,143.691454182969,0.651376841930318,0.456742410632441,0.617159041350641,0,1.08587670714962,133.491991996765,293
"ablation","CycleTrend",840,"2022-04-19",5,"No reconstruction",148.452288587359,146.947993284774,145.558298440855,148.934746189067,0.903452659100581,0.633496800695336,1.05480486651904,1,2.36754945005832,133.491991996765,293
"ablation","CycleTrend",840,"2022-04-19",20,"No reconstruction",150.646335388351,146.711372300095,142.926258689438,151.018127297479,2.70520937914219,1.89688022901353,2.75917780766313,1,5.67398061559152,133.491991996765,293
"ablation","CycleTrend",840,"2022-04-19",60,"No reconstruction",153.497536230423,145.959875822814,141.01406232882,152.448899212807,5.55713311945838,3.89663588540398,5.28537240424082,0,8.01805441548032,133.491991996765,293
"ablation","CycleTrend",840,"2022-04-19",1,"No learned mask",143.773243927398,142.916478831716,142.32813219309,144.133240232542,0.6013952648747,0.421695561370894,0.600759698468583,1,1.26573335789438,125.223934173584,278
"ablation","CycleTrend",840,"2022-04-19",5,"No learned mask",148.452288587359,146.41322594738,144.506714135678,148.945254666472,1.34748081266224,0.94484727586025,1.42978123516751,1,3.11228396716816,125.223934173584,278
"ablation","CycleTrend",840,"2022-04-19",20,"No learned mask",150.646335388351,146.039127584875,142.789156408843,150.121353300285,3.11412168857515,2.18360763767334,3.23055267394583,0,5.14130234274923,125.223934173584,278
"ablation","CycleTrend",840,"2022-04-19",60,"No learned mask",153.497536230423,141.714859951333,134.878561234157,149.218923550145,9.07703397675343,6.36477398804799,8.26195778079129,0,10.0553953286655,125.223934173584,278
"ablation","CycleTrend",840,"2022-04-19",1,"No compression",143.773243927398,143.296527749359,142.280823175217,144.019951434278,0.323363442794694,0.226740941441473,0.334271165827099,1,1.21946864289629,129.049129009247,279
"ablation","CycleTrend",840,"2022-04-19",5,"No compression",148.452288587359,148.242564530585,145.995573838629,150.885686343316,0.306021324292485,0.214580728642536,0.147057532740585,1,3.42892413404746,129.049129009247,279
"ablation","CycleTrend",840,"2022-04-19",20,"No compression",150.646335388351,145.799694177385,141.044783982628,149.306359435964,3.84723710768945,2.69766475828847,3.39844226516706,0,5.79297826584727,129.049129009247,279
"ablation","CycleTrend",840,"2022-04-19",60,"No compression",153.497536230423,144.800766587143,136.01784296605,149.964118932505,6.85210036046564,4.80466088917127,6.09813440682917,0,9.77906381410065,129.049129009247,279
"ablation","CycleTrend",840,"2022-04-19",1,"Reduced ensemble",143.773243927398,142.642347427924,141.961155727094,144.189260332095,0.755002280692045,0.529404086111439,0.792979363243544,1,1.56233658140769,48.1347348690033,300
"ablation","CycleTrend",840,"2022-04-19",5,"Reduced ensemble",148.452288587359,146.649895670387,144.555676473281,148.82432859389,1.14924229834165,0.80584335204457,1.26382952664529,1,2.99315900445696,48.1347348690033,300
"ablation","CycleTrend",840,"2022-04-19",20,"Reduced ensemble",150.646335388351,147.561944294021,141.280771404119,152.619769851615,2.02434594843102,1.41946195953235,2.16276068332822,1,7.95085294975951,48.1347348690033,300
"ablation","CycleTrend",840,"2022-04-19",60,"Reduced ensemble",153.497536230423,148.957533816904,134.727199610321,156.916282316897,2.77704085034046,1.94724812237791,3.18342856722236,1,15.558881545574,48.1347348690033,300
"benchmark","RegimeCycle",595,"2021-08-17",1,"TEMPER",113.622094190115,114.020826605495,111.890798566832,115.587482762428,0.276952616623874,0.244017394208495,0.351315131713098,1,3.25707428085453,110.364258050919,248
"benchmark","RegimeCycle",595,"2021-08-17",5,"TEMPER",115.666312241882,114.350195582244,111.755426367321,117.769354069332,0.757942178699586,0.667807647609853,1.15960398451584,1,5.29875104518686,110.364258050919,248
"benchmark","RegimeCycle",595,"2021-08-17",20,"TEMPER",119.492607657701,114.513155209359,110.419917106124,120.147619328755,3.41980032318564,3.01311745579368,4.38729565310393,1,8.5708832685494,110.364258050919,248
"benchmark","RegimeCycle",595,"2021-08-17",60,"TEMPER",136.751015535289,123.294549476008,113.913654041325,133.921200388845,10.2273396105576,9.01110374719047,11.856222277547,0,17.6282476899576,110.364258050919,248
"benchmark","RegimeCycle",595,"2021-08-17",1,"Naive persistence bootstrap",113.622094190115,113.475069173673,112.235551451862,114.970668926627,0.210230022586504,0.185229455209017,0.129540792331763,1,2.40985713434392,0.00321602821350098,NA
"benchmark","RegimeCycle",595,"2021-08-17",5,"Naive persistence bootstrap",115.666312241882,113.573398189513,108.72789509202,118.571350433095,1.33834986554613,1.1791932161933,1.84402458293038,1,8.6728710189398,0.00321602821350098,NA
"benchmark","RegimeCycle",595,"2021-08-17",20,"Naive persistence bootstrap",119.492607657701,114.225621590047,99.6763098869578,130.179055135535,3.58089780660101,3.15505721644939,4.64063575650136,1,26.8753568841415,0.00321602821350098,NA
"benchmark","RegimeCycle",595,"2021-08-17",60,"Naive persistence bootstrap",136.751015535289,109.119787932023,92.6361097177389,143.201160526657,12.6687372283325,11.1621702082282,24.345320296026,1,44.5518518179215,0.00321602821350098,NA
"benchmark","RegimeCycle",595,"2021-08-17",1,"Random-walk bootstrap",113.622094190115,113.450628109159,112.366575961173,114.785433380908,0.192547942189114,0.169650128913588,0.151075323931239,1,2.13120674475291,0.00166702270507812,NA
"benchmark","RegimeCycle",595,"2021-08-17",5,"Random-walk bootstrap",115.666312241882,113.756353976212,111.075206355143,116.270495534036,1.18747113687084,1.04625699532764,1.68282590977909,1,4.57746506621616,0.00166702270507812,NA
"benchmark","RegimeCycle",595,"2021-08-17",20,"Random-walk bootstrap",119.492607657701,114.256127738884,108.011762510971,120.34510232713,3.43055558263121,3.02259369911623,4.61375740078366,1,10.8666582771965,0.00166702270507812,NA
"benchmark","RegimeCycle",595,"2021-08-17",60,"Random-walk bootstrap",136.751015535289,113.845930429597,105.235240588427,125.683548857909,18.8417795813804,16.6011139802423,20.1812109585717,0,18.0165941767131,0.00166702270507812,NA
"benchmark","RegimeCycle",595,"2021-08-17",1,"AR(1) bootstrap",113.622094190115,113.347753078723,112.216648154024,114.434854473261,0.19514030697414,0.171934209516946,0.241716449342075,1,1.95441708561991,0.156230926513672,NA
"benchmark","RegimeCycle",595,"2021-08-17",5,"AR(1) bootstrap",115.666312241882,113.38556260748,109.411027889434,117.413753053835,1.37157968932194,1.2084713472564,2.00952274585156,1,7.05104058950234,0.156230926513672,NA
"benchmark","RegimeCycle",595,"2021-08-17",20,"AR(1) bootstrap",119.492607657701,113.350511898139,104.311085325155,123.499443138284,3.40115802817983,2.99669210367087,5.4116773493528,1,16.906477107089,0.156230926513672,NA
"benchmark","RegimeCycle",595,"2021-08-17",60,"AR(1) bootstrap",136.751015535289,113.482448450412,98.8685236049318,130.701645822031,16.8952652840825,14.8860792843929,20.5014676381571,0,28.0475253407209,0.156230926513672,NA
"benchmark","RegimeCycle",630,"2021-09-21",1,"TEMPER",116.970438042712,117.544359512536,116.272616847593,118.901671627175,0.384460815677953,0.328252265159146,0.490013584767654,1,2.24468437727104,103.424427986145,229
"benchmark","RegimeCycle",630,"2021-09-21",5,"TEMPER",118.940395096742,117.117954288529,113.19236717454,119.684103976171,1.23433014742029,1.05386986221329,1.55599816423314,1,5.5426384772005,103.424427986145,229
"benchmark","RegimeCycle",630,"2021-09-21",20,"TEMPER",132.297845076219,117.354035131355,111.21474051898,123.312657117959,12.8082763796571,10.9356937377167,12.7590101890079,0,10.3291892577362,103.424427986145,229
"benchmark","RegimeCycle",630,"2021-09-21",60,"TEMPER",157.577335720978,118.161890862309,109.843549528574,135.514641593638,34.9837279391919,29.8690724033897,33.6528679373953,0,21.9179530808804,103.424427986145,229
"benchmark","RegimeCycle",630,"2021-09-21",1,"Naive persistence bootstrap",116.970438042712,117.105469969634,115.657633960134,118.678763903865,0.223734246553034,0.191024078995418,0.115290125997854,1,2.57943776564365,0.00455594062805176,NA
"benchmark","RegimeCycle",630,"2021-09-21",5,"Naive persistence bootstrap",118.940395096742,117.098566235488,111.932874801638,122.720983779735,1.22783702616826,1.04832604169371,1.57255166479396,1,9.21087680313929,0.00455594062805176,NA
"benchmark","RegimeCycle",630,"2021-09-21",20,"Naive persistence bootstrap",132.297845076219,117.442769707402,103.553035893747,131.648661521254,10.0386275364436,8.57097028761142,12.6832486955147,0,23.9880174447162,0.00455594062805176,NA
"benchmark","RegimeCycle",630,"2021-09-21",60,"Naive persistence bootstrap",157.577335720978,110.798973222517,96.5758591203575,147.014066429497,31.8724142475277,27.2126358427261,39.9393197548065,0,43.0640916437639,0.00455594062805176,NA
"benchmark","RegimeCycle",630,"2021-09-21",1,"Random-walk bootstrap",116.970438042712,117.065982315876,115.955064720393,118.439173474842,0.181729767003062,0.155160695792645,0.0815756061733933,1,2.12092960400061,0.0017390251159668,NA
"benchmark","RegimeCycle",630,"2021-09-21",5,"Random-walk bootstrap",118.940395096742,116.878020465366,114.127211970803,120.176936559351,1.20967295061006,1.03281757190079,1.76085342575744,1,5.16524888570998,0.0017390251159668,NA
"benchmark","RegimeCycle",630,"2021-09-21",20,"Random-walk bootstrap",132.297845076219,116.393349536433,111.288324608158,122.456653091473,13.8002567296946,11.7826455820001,13.579242602246,0,9.53550784161167,0.0017390251159668,NA
"benchmark","RegimeCycle",630,"2021-09-21",60,"Random-walk bootstrap",157.577335720978,116.228963286503,106.295228157964,127.774692715022,37.7226066481104,32.2075243431883,35.3031995948053,0,18.3391456495421,0.0017390251159668,NA
"benchmark","RegimeCycle",630,"2021-09-21",1,"AR(1) bootstrap",116.970438042712,117.529771017414,116.381576134574,118.675951454122,0.32900851990365,0.280907149730173,0.477557942023772,1,1.95893538445296,0.166624069213867,NA
"benchmark","RegimeCycle",630,"2021-09-21",5,"AR(1) bootstrap",118.940395096742,118.051869967947,113.513951904769,121.889098434354,0.725858896685249,0.619737609937435,0.7586218784446,1,7.1506918449625,0.166624069213867,NA
"benchmark","RegimeCycle",630,"2021-09-21",20,"AR(1) bootstrap",132.297845076219,117.183524346728,108.505487355659,126.83274745621,11.5733287832568,9.88129669817337,12.9045921287158,0,15.6477965941945,0.166624069213867,NA
"benchmark","RegimeCycle",630,"2021-09-21",60,"AR(1) bootstrap",157.577335720978,117.283738533901,102.335616957098,134.420280544018,34.589652124388,29.5326108614619,34.4026335291021,0,27.3938541193178,0.166624069213867,NA
"benchmark","RegimeCycle",665,"2021-10-26",1,"TEMPER",134.914805850746,136.873123037308,135.686295468561,137.934030361551,1.5620054434743,1.14680705991082,1.43777474302486,0,1.65026201083912,135.246869087219,300
"benchmark","RegimeCycle",665,"2021-10-26",5,"TEMPER",136.660283388384,135.472248959196,132.18736195806,137.963145752987,0.785285279381894,0.576547736246105,0.872241691924272,1,4.24051635684978,135.246869087219,300
"benchmark","RegimeCycle",665,"2021-10-26",20,"TEMPER",146.349771129974,141.081713383714,134.332976908868,147.74430944688,3.40579606652296,2.50049767113332,3.86774952716646,1,9.84645149711845,135.246869087219,300
"benchmark","RegimeCycle",665,"2021-10-26",60,"TEMPER",179.535527015094,152.130089481089,140.174969604468,167.502029727095,22.5621579460185,16.5648859467262,20.120768064698,0,20.063224239175,135.246869087219,300
"benchmark","RegimeCycle",665,"2021-10-26",1,"Naive persistence bootstrap",134.914805850746,136.195660374358,134.831508806965,137.492600530844,0.869391893653231,0.63829787894537,0.940389175040043,1,1.95374400823272,0.00331401824951172,NA
"benchmark","RegimeCycle",665,"2021-10-26",5,"Naive persistence bootstrap",136.660283388384,136.329714919925,131.518837366778,141.278999232152,0.765612087720294,0.562103897280781,0.2426997005655,1,7.16580251358543,0.00331401824951172,NA
"benchmark","RegimeCycle",665,"2021-10-26",20,"Naive persistence bootstrap",146.349771129974,136.80335193737,122.428783962589,152.090804446311,6.09055403723185,4.47161717511697,7.00887501556664,1,21.7775262205807,0.00331401824951172,NA
"benchmark","RegimeCycle",665,"2021-10-26",60,"Naive persistence bootstrap",179.535527015094,137.874849272784,115.017736067984,171.979184410242,29.4035394488035,21.5877523136232,30.5868072068201,0,41.8204631581508,0.00331401824951172,NA
"benchmark","RegimeCycle",665,"2021-10-26",1,"Random-walk bootstrap",134.914805850746,136.176203836416,134.942671025794,137.626010975665,0.811591701492803,0.595861619385131,0.926104400831362,0,1.97007840882322,0.00702404975891113,NA
"benchmark","RegimeCycle",665,"2021-10-26",5,"Random-walk bootstrap",136.660283388384,136.018071522286,132.867315071477,139.531304591075,0.552692341894504,0.405780583090327,0.471504824183989,1,4.89262714171387,0.00702404975891113,NA
"benchmark","RegimeCycle",665,"2021-10-26",20,"Random-walk bootstrap",146.349771129974,136.017943115051,129.883925095126,143.831087184795,8.01484491443257,5.88441017946611,7.58551345566578,0,10.239851606776,0.00702404975891113,NA
"benchmark","RegimeCycle",665,"2021-10-26",60,"Random-walk bootstrap",179.535527015094,136.2488777428,125.786236349974,148.67501226888,38.8865608587744,28.5500813808324,31.7805774574869,0,16.8046852372892,0.00702404975891113,NA
"benchmark","RegimeCycle",665,"2021-10-26",1,"AR(1) bootstrap",134.914805850746,136.400967570546,135.130374013789,137.735011719008,1.03373419849211,0.758956175123928,1.09112343977848,0,1.91229609431512,0.162641048431396,NA
"benchmark","RegimeCycle",665,"2021-10-26",5,"AR(1) bootstrap",136.660283388384,136.625494636057,131.307676217828,141.788186738273,0.741585146871534,0.544463583984479,0.0255415158387833,1,7.69467450099391,0.162641048431396,NA
"benchmark","RegimeCycle",665,"2021-10-26",20,"AR(1) bootstrap",146.349771129974,137.227466119686,125.814268207105,147.879226947518,5.80715488911005,4.26354866601119,6.69749509015092,1,16.1998478083811,0.162641048431396,NA
"benchmark","RegimeCycle",665,"2021-10-26",60,"AR(1) bootstrap",179.535527015094,138.99800408419,119.396586639107,159.557023514956,33.7388583161856,24.7706953083799,29.7621994101732,0,29.4853470138271,0.162641048431396,NA
"benchmark","RegimeCycle",700,"2021-11-30",1,"TEMPER",167.409098413273,167.929783490507,166.228236872475,170.30507125008,0.35889932080783,0.213864296568486,0.310270711924888,1,2.42934234155215,123.105037927628,275
"benchmark","RegimeCycle",700,"2021-11-30",5,"TEMPER",166.538611745429,169.272041502781,164.803422528967,173.245568516706,1.82343742469428,1.08656701074589,1.62882178478293,1,5.03058520459835,123.105037927628,275
"benchmark","RegimeCycle",700,"2021-11-30",20,"TEMPER",177.462689564314,174.203464718241,166.442240083934,183.324608406155,2.07672725617611,1.23749973337095,1.94213749832369,1,10.0600241246353,123.105037927628,275
"benchmark","RegimeCycle",700,"2021-11-30",60,"TEMPER",193.476677169735,181.195367109825,169.845581196021,197.551973651171,8.71377708957207,5.19244729558503,7.31830233334016,1,16.5099452390544,123.105037927628,275
"benchmark","RegimeCycle",700,"2021-11-30",1,"Naive persistence bootstrap",167.409098413273,167.970341578144,166.50277932171,169.283414116797,0.343400032350814,0.204628435058047,0.334438845938665,1,1.65695076582087,0.00318217277526855,NA
"benchmark","RegimeCycle",700,"2021-11-30",5,"Naive persistence bootstrap",166.538611745429,167.97466780778,162.631395205597,174.182241227489,0.995646400816637,0.593295124276951,0.855730567882812,1,6.88302656489389,0.00318217277526855,NA
"benchmark","RegimeCycle",700,"2021-11-30",20,"Naive persistence bootstrap",177.462689564314,169.665423012746,154.300410252412,185.673371962246,4.77606438532489,2.846006082804,4.64630839215444,1,18.6948149476613,0.00318217277526855,NA
"benchmark","RegimeCycle",700,"2021-11-30",60,"Naive persistence bootstrap",193.476677169735,164.388885615688,145.13445910608,202.254234457911,15.270526382039,9.09954461762256,17.3331063024439,1,34.0370679673431,0.00318217277526855,NA
"benchmark","RegimeCycle",700,"2021-11-30",1,"Random-walk bootstrap",167.409098413273,167.888405228018,166.114933632044,170.282930339243,0.352510158304226,0.210057062435473,0.285613844420804,1,2.48366500632678,0.0015861988067627,NA
"benchmark","RegimeCycle",700,"2021-11-30",5,"Random-walk bootstrap",166.538611745429,168.524690866637,164.418227406209,172.729259506382,1.14279458691607,0.680979166811915,1.18348347171746,1,4.95245583040036,0.0015861988067627,NA
"benchmark","RegimeCycle",700,"2021-11-30",20,"Random-walk bootstrap",177.462689564314,169.86793055989,161.028274415993,179.468830423885,4.78981253891093,2.85419846162816,4.52563629385641,1,10.9885316307727,0.0015861988067627,NA
"benchmark","RegimeCycle",700,"2021-11-30",60,"Random-walk bootstrap",193.476677169735,173.80204326167,158.979129165594,190.775656336295,14.2922083465126,8.51657528233047,11.7239055552405,0,18.9472131108428,0.0015861988067627,NA
"benchmark","RegimeCycle",700,"2021-11-30",1,"AR(1) bootstrap",167.409098413273,167.248463410909,165.760904949934,169.162215492964,0.228993430271102,0.136454754981151,0.0957206932227009,1,2.02680485730273,0.128909111022949,NA
"benchmark","RegimeCycle",700,"2021-11-30",5,"AR(1) bootstrap",166.538611745429,167.53148993674,160.631133679268,173.518036775138,1.01687800931238,0.605946814466107,0.591645577609784,1,7.67916879681179,0.128909111022949,NA
"benchmark","RegimeCycle",700,"2021-11-30",20,"AR(1) bootstrap",177.462689564314,168.920299338894,153.680594029146,185.056570569273,5.22619545593751,3.11423441091424,5.09031968202351,1,18.696611453039,0.128909111022949,NA
"benchmark","RegimeCycle",700,"2021-11-30",60,"AR(1) bootstrap",193.476677169735,172.830142638493,150.472975093842,200.21296630756,12.1507307315144,7.24049149727932,12.3030508226163,1,29.6395329149714,0.128909111022949,NA
"benchmark","RegimeCycle",735,"2022-01-04",1,"TEMPER",198.023506476805,196.868612303578,194.73682734707,198.378485967232,0.831177822172253,0.421666973230129,0.585892353519464,1,1.84745926435808,98.1121509075165,214
"benchmark","RegimeCycle",735,"2022-01-04",5,"TEMPER",203.481308469289,198.914820195756,194.505796649084,202.972962686465,3.26436910306735,1.65605554248186,2.31663699057709,0,4.29549992742643,98.1121509075165,214
"benchmark","RegimeCycle",735,"2022-01-04",20,"TEMPER",198.220713714639,189.530341620347,181.372014712119,199.321568178091,6.12464951904735,3.10711180676432,4.40873517013098,1,9.10603444765662,98.1121509075165,214
"benchmark","RegimeCycle",735,"2022-01-04",60,"TEMPER",184.80304119292,176.69689919976,163.289446237405,194.131815055503,4.40827681696353,2.23637432686977,4.11234788471161,1,15.6467219887869,98.1121509075165,214
"benchmark","RegimeCycle",735,"2022-01-04",1,"Naive persistence bootstrap",198.023506476805,197.163136095516,195.67907100316,198.719865957913,0.530687479897847,0.269224439596844,0.436476725987132,1,1.54263356237429,0.00413918495178223,NA
"benchmark","RegimeCycle",735,"2022-01-04",5,"Naive persistence bootstrap",203.481308469289,197.856655834347,192.621188142333,204.004579650362,3.65997841990406,1.8567531294028,2.85345709278975,1,5.77493782225795,0.00413918495178223,NA
"benchmark","RegimeCycle",735,"2022-01-04",20,"Naive persistence bootstrap",198.220713714639,199.529780203778,184.213604259025,217.787684218499,2.25102940232504,1.14197555494174,0.664105910321005,1,17.0325534414509,0.00413918495178223,NA
"benchmark","RegimeCycle",735,"2022-01-04",60,"Naive persistence bootstrap",184.80304119292,203.805467473909,176.616862323647,240.492858963288,10.7501539714939,5.45368844788337,9.64017008176718,1,32.40509725669,0.00413918495178223,NA
"benchmark","RegimeCycle",735,"2022-01-04",1,"Random-walk bootstrap",198.023506476805,197.235180913666,195.152487292123,200.010193536131,0.492646894766323,0.249925971850927,0.399927482737785,1,2.46437553326293,0.0018470287322998,NA
"benchmark","RegimeCycle",735,"2022-01-04",5,"Random-walk bootstrap",203.481308469289,197.812495276989,193.145651951662,202.984200446472,3.9546758537977,2.0062568476852,2.8758602994927,0,4.99121951298225,0.0018470287322998,NA
"benchmark","RegimeCycle",735,"2022-01-04",20,"Random-walk bootstrap",198.220713714639,201.561135691867,192.285026049523,211.065792391182,2.10870463530225,1.06977240884559,1.69463812300475,1,9.52771920397632,0.0018470287322998,NA
"benchmark","RegimeCycle",735,"2022-01-04",60,"Random-walk bootstrap",184.80304119292,211.441413414462,194.502073675495,233.216115365516,21.0423221219839,10.6750349229981,13.5139815894986,0,19.6401207364661,0.0018470287322998,NA
"benchmark","RegimeCycle",735,"2022-01-04",1,"AR(1) bootstrap",198.023506476805,198.408247540841,196.556843221709,200.390387627363,0.338527629786108,0.171739328455151,0.195183985450306,1,1.94480533906814,0.0961041450500488,NA
"benchmark","RegimeCycle",735,"2022-01-04",5,"AR(1) bootstrap",203.481308469289,200.105185033613,194.297441390511,208.470970579095,1.94668693741794,0.987578791000922,1.71274992233598,1,7.19040979380252,0.0961041450500488,NA
"benchmark","RegimeCycle",735,"2022-01-04",20,"AR(1) bootstrap",198.220713714639,203.94248526373,188.315402858483,221.027079204514,3.82266156768787,1.93928433835911,2.90272674060779,1,16.595045231195,0.0961041450500488,NA
"benchmark","RegimeCycle",735,"2022-01-04",60,"AR(1) bootstrap",184.80304119292,215.195384149586,182.377545091345,255.202433208597,20.20259705379,10.2490318242564,15.4184182037208,1,36.9449825645856,0.0961041450500488,NA
"ablation","RegimeCycle",735,"2022-01-04",1,"Full TEMPER",198.023506476805,197.371144833125,196.274579600221,199.907984749059,0.42042085179377,0.213284790967356,0.330951274689709,1,1.84327217444909,101.445389032364,222
"ablation","RegimeCycle",735,"2022-01-04",5,"Full TEMPER",203.481308469289,202.810396497394,198.105876253247,206.709965871176,0.572513984554781,0.290443551980512,0.340362089731188,1,4.36496298362635,101.445389032364,222
"ablation","RegimeCycle",735,"2022-01-04",20,"Full TEMPER",198.220713714639,213.812956658226,198.848394702023,230.811501044836,12.1081158571214,6.1425996084073,7.9101411424914,0,16.2152862445043,101.445389032364,222
"ablation","RegimeCycle",735,"2022-01-04",60,"Full TEMPER",184.80304119292,238.661675484823,213.241967530799,264.393374708187,44.8817922495357,22.7690982436766,27.3231632249552,0,25.9497528273571,101.445389032364,222
"ablation","RegimeCycle",735,"2022-01-04",1,"No reconstruction",198.023506476805,197.880074455203,196.094677421012,200.707603180936,0.303755397068115,0.154098937035262,0.0727648702839257,1,2.34019531204379,105.063515901566,231
"ablation","RegimeCycle",735,"2022-01-04",5,"No reconstruction",203.481308469289,197.631827479207,193.425050218875,203.43021428951,4.09982223463423,2.07989143399152,2.96751534780947,0,5.07574569219087,105.063515901566,231
"ablation","RegimeCycle",735,"2022-01-04",20,"No reconstruction",198.220713714639,191.617830143922,180.264379782475,204.413578221539,3.71814589206604,1.88626222032499,3.34972596186289,1,12.2511923924066,105.063515901566,231
"ablation","RegimeCycle",735,"2022-01-04",60,"No reconstruction",184.80304119292,191.039175259638,172.126496067916,207.895768184226,4.18789172087302,2.12457019310373,3.16366932132314,1,18.1462020587979,105.063515901566,231
"ablation","RegimeCycle",735,"2022-01-04",1,"No learned mask",198.023506476805,196.541028057539,195.237128033184,199.783967197339,1.07969116145896,0.547740918887717,0.752079965629091,1,2.3066687500193,111.661715984344,242
"ablation","RegimeCycle",735,"2022-01-04",5,"No learned mask",203.481308469289,201.00149359452,196.40955933609,206.185549637763,1.67087542323904,0.847656137552481,1.2580413053879,1,4.9594829540329,111.661715984344,242
"ablation","RegimeCycle",735,"2022-01-04",20,"No learned mask",198.220713714639,198.332640696934,188.393089188939,210.699701839785,1.47771274733869,0.749662280263239,0.0567819672134386,1,11.3164254249677,111.661715984344,242
"ablation","RegimeCycle",735,"2022-01-04",60,"No learned mask",184.80304119292,188.034242217163,172.052447015602,212.450441451372,3.29159074859334,1.66986542596177,1.63922895852794,1,20.494411164364,111.661715984344,242
"ablation","RegimeCycle",735,"2022-01-04",1,"No compression",198.023506476805,197.690373422624,194.643172714659,200.098607938405,0.300204332514495,0.152297437281386,0.169002592335968,1,2.76761096974168,103.126483201981,227
"ablation","RegimeCycle",735,"2022-01-04",5,"No compression",203.481308469289,198.053866767069,192.734424498276,205.131748113428,3.87975408489295,1.96824809109861,2.75340950384986,1,6.2893183450126,103.126483201981,227
"ablation","RegimeCycle",735,"2022-01-04",20,"No compression",198.220713714639,196.851674580689,182.308516856325,210.464211454095,1.81347433910835,0.919998362809848,0.694530788053944,1,14.2837383331593,103.126483201981,227
"ablation","RegimeCycle",735,"2022-01-04",60,"No compression",184.80304119292,200.065331658666,177.301725647333,227.324141617162,10.2528386185809,5.20139410844151,7.74275209657453,1,25.3770013744247,103.126483201981,227
"ablation","RegimeCycle",735,"2022-01-04",1,"Reduced ensemble",198.023506476805,197.342486303111,196.150879951882,199.674553344649,0.374230633103353,0.189851911517898,0.345490107760278,1,1.787603873136,47.9374098777771,300
"ablation","RegimeCycle",735,"2022-01-04",5,"Reduced ensemble",203.481308469289,202.769863430759,197.5809663172,207.274400180213,0.735623496662003,0.373191060925765,0.360925024722986,1,4.91760103336349,47.9374098777771,300
"ablation","RegimeCycle",735,"2022-01-04",20,"Reduced ensemble",198.220713714639,214.827010344605,198.060597338521,226.150167742573,10.3969104112435,5.27448354263876,8.42458334393375,1,14.2501926972212,47.9374098777771,300
"ablation","RegimeCycle",735,"2022-01-04",60,"Reduced ensemble",184.80304119292,235.796078359836,203.27710405754,254.056041825028,41.6425031364184,21.1257660958388,25.8694097272594,0,25.7607944065431,47.9374098777771,300
"benchmark","RegimeCycle",770,"2022-02-08",1,"TEMPER",188.73556523913,189.144546570477,186.966853131245,190.310755261696,0.249123341036141,0.131863524711929,0.216477989049234,1,1.7699614952945,104.157504081726,229
"benchmark","RegimeCycle",770,"2022-02-08",5,"TEMPER",189.178207146379,187.281649891337,184.168418007107,192.987212139866,1.22045780586265,0.646000761606234,1.00386709421768,1,4.66787765938717,104.157504081726,229
"benchmark","RegimeCycle",770,"2022-02-08",20,"TEMPER",190.932829487469,177.264196448298,169.309971956947,186.609681846207,10.6226114530907,5.62265656049727,7.23494684617896,0,9.15691284888787,104.157504081726,229
"benchmark","RegimeCycle",770,"2022-02-08",60,"TEMPER",179.372083132139,171.607815530522,155.329016436564,191.840597514844,4.94032972790442,2.61496690133943,4.10970601348558,1,19.3259521719764,104.157504081726,229
"benchmark","RegimeCycle",770,"2022-02-08",1,"Naive persistence bootstrap",188.73556523913,188.969742032206,187.620871492982,190.890836285434,0.230362162096458,0.121933041392107,0.123952164466923,1,1.73082570835488,0.00315713882446289,NA
"benchmark","RegimeCycle",770,"2022-02-08",5,"Naive persistence bootstrap",189.178207146379,189.472852432524,183.308896041718,195.574645849497,0.817388329504835,0.432651977685491,0.15595875444394,1,6.49238644665479,0.00315713882446289,NA
"benchmark","RegimeCycle",770,"2022-02-08",20,"Naive persistence bootstrap",190.932829487469,193.137842065128,174.464732800557,210.920680250784,2.80686080538973,1.48570004574866,1.1671356417871,1,19.2965047253537,0.00315713882446289,NA
"benchmark","RegimeCycle",770,"2022-02-08",60,"Naive persistence bootstrap",179.372083132139,198.396469073212,168.523443063289,234.489639282204,10.299707186677,5.4517400396416,10.0698014695703,1,34.9165803135358,0.00315713882446289,NA
"benchmark","RegimeCycle",770,"2022-02-08",1,"Random-walk bootstrap",188.73556523913,189.103503431022,187.222464356318,191.663539612406,0.320340078859123,0.169559270236077,0.194753436820244,1,2.35070641852798,0.00180411338806152,NA
"benchmark","RegimeCycle",770,"2022-02-08",5,"Random-walk bootstrap",189.178207146379,190.131714103453,185.454105615823,194.510167838949,0.80682833246124,0.427062463570417,0.504700955254516,1,4.79346607903235,0.00180411338806152,NA
"benchmark","RegimeCycle",770,"2022-02-08",20,"Random-walk bootstrap",190.932829487469,194.25961563622,184.724776817607,206.306800559816,2.11179387842944,1.11779403373682,1.76090183164936,1,11.4235852378497,0.00180411338806152,NA
"benchmark","RegimeCycle",770,"2022-02-08",60,"Random-walk bootstrap",179.372083132139,203.570110947897,188.02099250581,225.364984029018,18.9636178461102,10.0376362972564,12.8082628692759,0,19.7665555085353,0.00180411338806152,NA
"benchmark","RegimeCycle",770,"2022-02-08",1,"AR(1) bootstrap",188.73556523913,188.301050142285,186.796426055433,190.209115978927,0.323902302738698,0.171444791659402,0.229993271494841,1,1.80637157557837,0.124580144882202,NA
"benchmark","RegimeCycle",770,"2022-02-08",5,"AR(1) bootstrap",189.178207146379,188.096547888183,181.889389106948,194.874847072384,1.07544112972963,0.569241956199343,0.57253327500254,1,6.87333531333976,0.124580144882202,NA
"benchmark","RegimeCycle",770,"2022-02-08",20,"AR(1) bootstrap",190.932829487469,192.407222707797,175.473532733543,208.488218902321,2.50376109445967,1.32526627805684,0.780411365853041,1,17.4750100386687,0.124580144882202,NA
"benchmark","RegimeCycle",770,"2022-02-08",60,"AR(1) bootstrap",179.372083132139,201.663311341359,175.741822657526,232.247715542362,14.4562374208495,7.65183387657426,11.79897439397,1,29.9091452924444,0.124580144882202,NA
"ablation","RegimeCycle",770,"2022-02-08",1,"Full TEMPER",188.73556523913,188.988262755252,186.875794760875,190.682411533407,0.199288444039446,0.105485405566976,0.133755372030214,1,2.01488107363176,136.296102046967,300
"ablation","RegimeCycle",770,"2022-02-08",5,"Full TEMPER",189.178207146379,187.742698060642,184.501808293184,191.452689957803,0.862966074337122,0.456776742779801,0.759829596913836,1,3.67917254296629,136.296102046967,300
"ablation","RegimeCycle",770,"2022-02-08",20,"Full TEMPER",190.932829487469,176.526011623425,168.732141108481,186.021532151042,11.4152918190544,6.04223036113421,7.62567560122748,0,9.15145097810908,136.296102046967,300
"ablation","RegimeCycle",770,"2022-02-08",60,"Full TEMPER",179.372083132139,170.623537543164,156.701333952476,182.134998191602,5.58237949250638,2.95481038870097,4.6306943888405,1,13.4622978279038,136.296102046967,300
"ablation","RegimeCycle",770,"2022-02-08",1,"No reconstruction",188.73556523913,188.889590867768,185.836651302081,190.75505244205,0.183541491474476,0.0971503830032444,0.0815273358314999,1,2.6033598761402,108.990771055222,235
"ablation","RegimeCycle",770,"2022-02-08",5,"No reconstruction",189.178207146379,185.240656986706,181.627308136597,191.06806896755,2.23640971198041,1.1837544651384,2.08418545056803,1,4.99709097491247,108.990771055222,235
"ablation","RegimeCycle",770,"2022-02-08",20,"No reconstruction",190.932829487469,174.532959027173,160.400733895797,185.881092427644,12.351291871719,6.53766473336754,8.68061866350715,0,13.4870135931808,108.990771055222,235
"ablation","RegimeCycle",770,"2022-02-08",60,"No reconstruction",179.372083132139,171.029352570107,153.198280916523,189.481255244057,4.68938972012912,2.48214179639799,4.41589235699885,1,19.2049482877118,108.990771055222,235
"ablation","RegimeCycle",770,"2022-02-08",1,"No learned mask",188.73556523913,189.035771371714,187.096912777049,191.916924098483,0.264128162963905,0.139805729961909,0.158902167167659,1,2.55128114191226,105.11612200737,229
"ablation","RegimeCycle",770,"2022-02-08",5,"No learned mask",189.178207146379,186.412841233653,182.623266622629,192.738665067201,1.52279848889632,0.806032768092723,1.46373637594006,1,5.35418354305576,105.11612200737,229
"ablation","RegimeCycle",770,"2022-02-08",20,"No learned mask",190.932829487469,178.161589686241,171.069251500736,189.724816717826,9.01126177038978,4.7697527425705,6.75994745464991,0,9.87458089951467,105.11612200737,229
"ablation","RegimeCycle",770,"2022-02-08",60,"No learned mask",179.372083132139,178.534479716428,162.412418602029,194.731679825067,2.35478989401526,1.24641430260778,0.443352028946759,1,17.1069145236665,105.11612200737,229
"ablation","RegimeCycle",770,"2022-02-08",1,"No compression",188.73556523913,189.009176581387,187.720516934488,190.665139296671,0.222258177147179,0.117643519522419,0.144825273461162,1,1.55861864250922,102.790018081665,226
"ablation","RegimeCycle",770,"2022-02-08",5,"No compression",189.178207146379,188.043406236909,184.916398282745,192.88255973179,0.745468913693835,0.394584297537105,0.600661692905076,1,4.21657048563319,102.790018081665,226
"ablation","RegimeCycle",770,"2022-02-08",20,"No compression",190.932829487469,178.427075634337,169.279129779414,185.652225256418,9.63805986177953,5.10152336378006,6.61942303517235,0,8.66644639182751,102.790018081665,226
"ablation","RegimeCycle",770,"2022-02-08",60,"No compression",179.372083132139,173.815619589922,162.751182797422,189.173422462171,3.1810209610524,1.68374683143819,2.94109281194888,1,13.985560881153,102.790018081665,226
"ablation","RegimeCycle",770,"2022-02-08",1,"Reduced ensemble",188.73556523913,188.651260076893,186.615377262901,189.54575911799,0.139627158716009,0.0739060788813598,0.0446235820288785,1,1.55108099689405,48.3766729831696,300
"ablation","RegimeCycle",770,"2022-02-08",5,"Reduced ensemble",189.178207146379,190.540999840587,186.648512379046,193.260272732229,0.791096077784993,0.41873522074906,0.721340069391338,1,3.49967217481578,48.3766729831696,300
"ablation","RegimeCycle",770,"2022-02-08",20,"Reduced ensemble",190.932829487469,197.683516874834,185.695404250213,206.762239809442,3.62575966522013,1.9191515625383,3.57320767064231,1,11.1508908792433,48.3766729831696,300
"ablation","RegimeCycle",770,"2022-02-08",60,"Reduced ensemble",179.372083132139,208.147301791822,172.705652780969,230.290365764668,21.4058504608295,11.330334923583,15.2310166564111,1,30.4801757714618,48.3766729831696,300
"benchmark","RegimeCycle",805,"2022-03-15",1,"TEMPER",168.888507773231,169.959934450411,168.091720271712,171.159414207174,0.698160973404176,0.411085538842321,0.630868853598216,1,1.80629491263877,135.705029010773,299
"benchmark","RegimeCycle",805,"2022-03-15",5,"TEMPER",166.957894164,171.837853585145,167.417973039607,174.19341488202,3.52160556528023,2.07356351406261,2.87337852528264,0,3.98946126579117,135.705029010773,299
"benchmark","RegimeCycle",805,"2022-03-15",20,"TEMPER",176.68598505747,168.818533548194,160.968687998532,174.482604572442,5.80483020223552,3.41795351283938,4.63244963011462,0,7.95715585414103,135.705029010773,299
"benchmark","RegimeCycle",805,"2022-03-15",60,"TEMPER",160.714261862828,163.533401533245,150.898559043481,183.535876174902,2.60544303791184,1.53411605054427,1.65994318593073,1,19.2172430290956,135.705029010773,299
"benchmark","RegimeCycle",805,"2022-03-15",1,"Naive persistence bootstrap",168.888507773231,170.02431337684,168.358328446245,171.746640881916,0.670605136049786,0.394860331936459,0.668775936161058,1,1.99507892369354,0.00295805931091309,NA
"benchmark","RegimeCycle",805,"2022-03-15",5,"Naive persistence bootstrap",166.957894164,170.421333758188,164.0675428962,177.617303400715,2.2118879005936,1.3023860744332,2.03931469397763,1,7.97826118956966,0.00295805931091309,NA
"benchmark","RegimeCycle",805,"2022-03-15",20,"Naive persistence bootstrap",176.68598505747,173.938833299989,156.090867507689,195.810029419924,3.07815374258495,1.81245377228711,1.61755584102556,1,23.3871180129738,0.00295805931091309,NA
"benchmark","RegimeCycle",805,"2022-03-15",60,"Naive persistence bootstrap",160.714261862828,185.573854593885,151.275603542736,215.398008670997,12.2129417978642,7.19112633200486,14.6376257948333,1,37.7560397503865,0.00295805931091309,NA
"benchmark","RegimeCycle",805,"2022-03-15",1,"Random-walk bootstrap",168.888507773231,170.031302103682,168.178947194503,172.154174313082,0.690967393361764,0.406849872798827,0.672890982187978,1,2.34066131495944,0.00194907188415527,NA
"benchmark","RegimeCycle",805,"2022-03-15",5,"Random-walk bootstrap",166.957894164,170.921289930389,166.566563019963,175.39801763649,2.55317260623055,1.50333859463973,2.3336948731566,1,5.20006619976837,0.00194907188415527,NA
"benchmark","RegimeCycle",805,"2022-03-15",20,"Random-walk bootstrap",176.68598505747,173.980964856135,166.411786009923,183.380888579169,1.7696628200333,1.04199865311213,1.59274827640897,1,9.99161073030981,0.00194907188415527,NA
"benchmark","RegimeCycle",805,"2022-03-15",60,"Random-walk bootstrap",160.714261862828,182.169269299369,166.691648915937,199.673504125147,16.4467475907261,9.68404186583375,12.6329652170493,0,19.4201111737708,0.00194907188415527,NA
"benchmark","RegimeCycle",805,"2022-03-15",1,"AR(1) bootstrap",168.888507773231,169.163205464174,167.627372468214,170.798451026053,0.263526143402375,0.155167347913171,0.161745288839983,1,1.86716901591418,0.112171173095703,NA
"benchmark","RegimeCycle",805,"2022-03-15",5,"AR(1) bootstrap",166.957894164,168.856535638175,162.777404645885,174.513930557979,1.20838384044464,0.71151087084606,1.11794282867737,1,6.91060695527727,0.112171173095703,NA
"benchmark","RegimeCycle",805,"2022-03-15",20,"AR(1) bootstrap",176.68598505747,172.011745485043,157.676917023446,186.701509083812,3.19493751469918,1.88121745532934,2.75224821568079,1,17.0900272592386,0.112171173095703,NA
"benchmark","RegimeCycle",805,"2022-03-15",60,"AR(1) bootstrap",160.714261862828,177.187805682536,152.340970554112,209.992253475257,10.1924527585721,6.00143819834639,9.6998198062364,1,33.9457655288761,0.112171173095703,NA
"ablation","RegimeCycle",805,"2022-03-15",1,"Full TEMPER",168.888507773231,170.066869830574,166.670778001101,170.795285391398,0.779082666325302,0.458733200349827,0.693833685564174,1,2.42855932598489,99.907191991806,220
"ablation","RegimeCycle",805,"2022-03-15",5,"Full TEMPER",166.957894164,171.376990355609,166.969166110412,175.489828751555,3.34220909757087,1.96793272631588,2.60201673872695,0,5.01706816416383,99.907191991806,220
"ablation","RegimeCycle",805,"2022-03-15",20,"Full TEMPER",176.68598505747,171.94774249558,158.045559242226,184.378321722739,2.60292768862761,1.53263498277441,2.78993394205768,1,15.5050457786641,99.907191991806,220
"ablation","RegimeCycle",805,"2022-03-15",60,"Full TEMPER",160.714261862828,171.328317571271,150.466859620166,194.951949401117,6.38119650413332,3.75732489109178,6.24968306224914,1,26.1933533951121,99.907191991806,220
"ablation","RegimeCycle",805,"2022-03-15",1,"No reconstruction",168.888507773231,170.289787443956,166.781934539429,171.249820399218,0.968568886134147,0.570304954917408,0.825090244875807,1,2.63074467941324,135.674164056778,300
"ablation","RegimeCycle",805,"2022-03-15",5,"No reconstruction",166.957894164,172.511057805743,169.268104927075,175.511854209852,4.43029442006267,2.60861038969483,3.2697692293149,0,3.67639432177311,135.674164056778,300
"ablation","RegimeCycle",805,"2022-03-15",20,"No reconstruction",176.68598505747,170.41808653327,162.374482714275,178.989477807026,4.28390593852391,2.52241509934474,3.69061368421463,1,9.78310800912072,135.674164056778,300
"ablation","RegimeCycle",805,"2022-03-15",60,"No reconstruction",160.714261862828,165.944055697166,152.43490074253,179.65681599142,3.13987679712976,1.84879704569128,3.07936521564702,1,16.0285895727545,135.674164056778,300
"ablation","RegimeCycle",805,"2022-03-15",1,"No learned mask",168.888507773231,169.950618672816,167.737067579969,171.711843522791,0.699651409787022,0.41196312562659,0.625383612230919,1,2.34039565727266,138.132921934128,300
"ablation","RegimeCycle",805,"2022-03-15",5,"No learned mask",166.957894164,171.629668315487,166.098701625195,173.886818349409,2.93256198085976,1.72672760010081,2.75079654631726,1,4.58573635895118,138.132921934128,300
"ablation","RegimeCycle",805,"2022-03-15",20,"No learned mask",176.68598505747,170.692674406083,160.113362017109,177.475777448227,4.51227280319289,2.65688024304711,3.52893305760425,1,10.2231980517385,138.132921934128,300
"ablation","RegimeCycle",805,"2022-03-15",60,"No learned mask",160.714261862828,168.805777980534,154.922337959371,184.461123127018,4.76795210083723,2.80742727424317,4.76438155384065,1,17.3927903162239,138.132921934128,300
"ablation","RegimeCycle",805,"2022-03-15",1,"No compression",168.888507773231,170.272421607548,168.301159004314,171.543365593065,0.943975060076084,0.555823815721132,0.814865032511507,1,1.90905005199021,133.126652956009,280
"ablation","RegimeCycle",805,"2022-03-15",5,"No compression",166.957894164,172.666806511017,168.162836855056,176.126431042522,4.29840971569624,2.53095509696888,3.36147593145196,0,4.68905958995959,133.126652956009,280
"ablation","RegimeCycle",805,"2022-03-15",20,"No compression",176.68598505747,165.540029715443,158.71547234657,174.79181944772,8.16488564748663,4.80758241128419,6.56287193388729,0,9.46594562349768,133.126652956009,280
"ablation","RegimeCycle",805,"2022-03-15",60,"No compression",160.714261862828,157.46177021951,141.079344326373,169.448288133552,2.2647661401404,1.33352141488505,1.91510601524211,1,16.703973718981,133.126652956009,280
"ablation","RegimeCycle",805,"2022-03-15",1,"Reduced ensemble",168.888507773231,169.852803122813,165.944470996763,171.139905675168,0.666620001445965,0.392513836975586,0.567788645436937,1,3.05913413331935,47.5592119693756,300
"ablation","RegimeCycle",805,"2022-03-15",5,"Reduced ensemble",166.957894164,171.826601439241,165.620550001702,175.288511569492,2.6099566747956,1.53677373397429,2.86675312707474,1,5.69261150651726,47.5592119693756,300
"ablation","RegimeCycle",805,"2022-03-15",20,"Reduced ensemble",176.68598505747,166.771450051971,157.998841192861,177.489200744004,6.95732744804895,4.0965576877468,5.83779689837724,1,11.4761570232793,47.5592119693756,300
"ablation","RegimeCycle",805,"2022-03-15",60,"Reduced ensemble",160.714261862828,159.868229918839,144.9577070163,176.223537903275,2.1655906658739,1.27512570840492,0.498153736490094,1,18.4096955102706,47.5592119693756,300
"benchmark","RegimeCycle",840,"2022-04-19",1,"TEMPER",172.122514268715,171.207124239822,170.453963701076,172.392465653916,0.613310759039398,0.358039453623083,0.534387732427879,1,1.13166151060066,111.777186870575,247
"benchmark","RegimeCycle",840,"2022-04-19",5,"TEMPER",166.778679285769,171.435171305759,167.833544324205,175.081438447215,3.59846957605583,2.10071984210464,2.71837373479091,0,4.23118625178684,111.777186870575,247
"benchmark","RegimeCycle",840,"2022-04-19",20,"TEMPER",155.673321614872,167.999214373954,160.119667309986,177.765716875882,10.4999029741244,6.12964874420114,7.19562773656654,0,10.3014366731069,111.777186870575,247
"benchmark","RegimeCycle",840,"2022-04-19",60,"TEMPER",136.21868337273,170.931946242209,157.933000124254,187.672407585087,30.6807669782197,17.9108631044141,20.264959464806,0,17.3613148659388,111.777186870575,247
"benchmark","RegimeCycle",840,"2022-04-19",1,"Naive persistence bootstrap",172.122514268715,171.297260905926,169.752255823894,173.093297664073,0.522022472596316,0.304747043994625,0.481767617408522,1,1.95043830123441,0.00339102745056152,NA
"benchmark","RegimeCycle",840,"2022-04-19",5,"Naive persistence bootstrap",166.778679285769,171.931778232861,165.321768931598,178.680044149674,3.47456773384957,2.02838824310268,3.00828365439448,1,7.7983134812725,0.00339102745056152,NA
"benchmark","RegimeCycle",840,"2022-04-19",20,"Naive persistence bootstrap",155.673321614872,174.056177530567,155.24739504914,197.41014030703,12.2279124295919,7.13842863624176,10.7315705636668,1,24.6138292095649,0.00339102745056152,NA
"benchmark","RegimeCycle",840,"2022-04-19",60,"Naive persistence bootstrap",136.21868337273,181.201773115052,141.902147443968,217.866134211165,30.064145964739,17.5508911856026,26.2602940454607,0,44.3463675083048,0.00339102745056152,NA
"benchmark","RegimeCycle",840,"2022-04-19",1,"Random-walk bootstrap",172.122514268715,171.596294793059,169.695459271164,173.743327682545,0.358414815072336,0.209235925943824,0.30719717659073,1,2.36307055271448,0.00641107559204102,NA
"benchmark","RegimeCycle",840,"2022-04-19",5,"Random-walk bootstrap",166.778679285769,172.764686712751,168.65708264568,176.913209455301,4.52717097965731,2.64287850836587,3.49452018728145,0,4.81977380698453,0.00641107559204102,NA
"benchmark","RegimeCycle",840,"2022-04-19",20,"Random-walk bootstrap",155.673321614872,177.071963132592,168.644393974849,186.114349767621,18.6485089847548,10.8866539015955,12.4921303015794,0,10.1986363921946,0.00641107559204102,NA
"benchmark","RegimeCycle",840,"2022-04-19",60,"Random-walk bootstrap",136.21868337273,189.021265571325,173.616664676563,206.835537644094,47.8053123124849,27.9078552729962,30.8251688098275,0,19.3925623380517,0.00641107559204102,NA
"benchmark","RegimeCycle",840,"2022-04-19",1,"AR(1) bootstrap",172.122514268715,169.731212818533,168.443104009398,171.505984524664,1.76911158757412,1.03277455495056,1.39599746466562,0,1.78805287537458,0.147982120513916,NA
"benchmark","RegimeCycle",840,"2022-04-19",5,"AR(1) bootstrap",166.778679285769,168.499475181798,163.067393154966,174.694716050748,1.138733466658,0.664771491801534,1.00456874974093,1,6.78781559812439,0.147982120513916,NA
"benchmark","RegimeCycle",840,"2022-04-19",20,"AR(1) bootstrap",155.673321614872,170.74074470771,156.373640363056,186.136013388261,10.6372569821937,6.20983346830265,8.79608233209041,0,17.3747217367604,0.147982120513916,NA
"benchmark","RegimeCycle",840,"2022-04-19",60,"AR(1) bootstrap",136.21868337273,176.553864847443,148.168860566309,204.458852740151,30.8950683063701,18.0359682477868,23.5469313462124,0,32.8610541154313,0.147982120513916,NA
"ablation","RegimeCycle",840,"2022-04-19",1,"Full TEMPER",172.122514268715,170.406322281259,169.449107746282,171.979808145669,1.28815243523255,0.751999516226127,1.00188107324793,0,1.47737598750026,98.3245179653168,215
"ablation","RegimeCycle",840,"2022-04-19",5,"Full TEMPER",166.778679285769,171.52903840562,167.993528002944,175.00924620426,3.57855072362557,2.08909158524494,2.77317160789531,0,4.09564625200285,98.3245179653168,215
"ablation","RegimeCycle",840,"2022-04-19",20,"Full TEMPER",155.673321614872,178.456640236367,170.986634265751,184.664233728533,19.6970543761919,11.4987752666881,13.3004791302487,0,7.98472905676686,98.3245179653168,215
"ablation","RegimeCycle",840,"2022-04-19",60,"Full TEMPER",136.21868337273,187.168590608955,172.484203706469,197.23120300606,45.3313319768135,26.4635914074064,29.7436115054897,0,14.4468395139751,98.3245179653168,215
"ablation","RegimeCycle",840,"2022-04-19",1,"No reconstruction",172.122514268715,170.466550069965,168.726112064024,173.329925926945,1.21254678789477,0.707862340635017,0.966721206502725,1,2.68762120306557,114.691110134125,253
"ablation","RegimeCycle",840,"2022-04-19",5,"No reconstruction",166.778679285769,172.726061666036,168.828212786309,178.779190158036,4.81307806046834,2.80978576295388,3.47197160091128,0,5.80919615166845,114.691110134125,253
"ablation","RegimeCycle",840,"2022-04-19",20,"No reconstruction",155.673321614872,174.124005893626,165.681244012242,181.218655618237,15.0298789108947,8.77416473454064,10.7711675048454,0,9.07045291499627,114.691110134125,253
"ablation","RegimeCycle",840,"2022-04-19",60,"No reconstruction",136.21868337273,193.048707050693,172.941818414718,207.479695736799,49.9173253907525,29.1408093626523,33.1763144982393,0,20.162572632946,114.691110134125,253
"ablation","RegimeCycle",840,"2022-04-19",1,"No learned mask",172.122514268715,170.529816019788,168.486112515806,173.158916135233,1.03288208378042,0.6029774163966,0.929787717608855,1,2.72789614421288,112.1805331707,248
"ablation","RegimeCycle",840,"2022-04-19",5,"No learned mask",166.778679285769,173.299052261414,169.28048004515,179.236159248691,5.58459269349754,3.26018170595778,3.8064728903092,0,5.81194099393516,112.1805331707,248
"ablation","RegimeCycle",840,"2022-04-19",20,"No learned mask",155.673321614872,172.866292624189,163.110551890998,183.581838163833,14.1780895069125,8.27690586811969,10.0369378094307,0,11.9507574978263,112.1805331707,248
"ablation","RegimeCycle",840,"2022-04-19",60,"No learned mask",136.21868337273,189.104516995042,168.692707636618,208.168964945843,45.9454544371991,26.8221047172308,30.8737694479573,0,23.0455073382648,112.1805331707,248
"ablation","RegimeCycle",840,"2022-04-19",1,"No compression",172.122514268715,170.340726930631,169.376761914921,172.061689742005,1.2929231541821,0.754784573525242,1.04017442315717,0,1.56741110123683,103.602082014084,230
"ablation","RegimeCycle",840,"2022-04-19",5,"No compression",166.778679285769,172.250055968104,168.228271072163,175.669885830631,4.17199838451303,2.43553533032261,3.19408829706071,0,4.34427676822179,103.602082014084,230
"ablation","RegimeCycle",840,"2022-04-19",20,"No compression",155.673321614872,178.871442539279,170.481975408261,187.334328552325,20.7964219962441,12.1405657068736,13.5426330264709,0,9.83809141293152,103.602082014084,230
"ablation","RegimeCycle",840,"2022-04-19",60,"No compression",136.21868337273,186.726029690382,163.612809618835,203.115009806795,44.167024173578,25.7838900919225,29.4852526439415,0,23.0606523100279,103.602082014084,230
"ablation","RegimeCycle",840,"2022-04-19",1,"Reduced ensemble",172.122514268715,170.066423076136,168.9976591172,172.539264410059,1.39308758292948,0.813258710514702,1.20030792928394,1,2.06752352753426,47.8326480388641,300
"ablation","RegimeCycle",840,"2022-04-19",5,"Reduced ensemble",166.778679285769,172.886584143829,169.147150053006,178.617419934992,4.91338523473395,2.86834323213114,3.56568164821825,0,5.5285680289058,47.8326480388641,300
"ablation","RegimeCycle",840,"2022-04-19",20,"Reduced ensemble",155.673321614872,182.238429149496,170.953058084261,188.628961079547,22.7024290584631,13.2532573026112,15.5082174035761,0,10.3188645518612,47.8326480388641,300
"ablation","RegimeCycle",840,"2022-04-19",60,"Reduced ensemble",136.21868337273,186.30003828387,176.596763100522,203.807477936919,47.3889948692747,27.6648168659508,29.2365667564238,0,15.8851109802418,47.8326480388641,300
"benchmark","ThresholdWave",595,"2021-08-17",1,"TEMPER",165.51055459781,166.346355129719,165.264671648197,167.452752132387,0.591749501905672,0.356470567639532,0.503487183484567,1,1.31810215256388,96.4235291481018,218
"benchmark","ThresholdWave",595,"2021-08-17",5,"TEMPER",161.798468420683,164.401960210807,161.541392323779,169.095326842418,2.1063391141861,1.26886105904143,1.56834639198094,1,4.55049867739561,96.4235291481018,218
"benchmark","ThresholdWave",595,"2021-08-17",20,"TEMPER",157.688988814226,172.292772170831,166.036604138879,180.39453365328,12.3463004829075,7.43742534166394,8.7973355719753,0,8.64923294002667,96.4235291481018,218
"benchmark","ThresholdWave",595,"2021-08-17",60,"TEMPER",168.89028949593,179.054922738957,170.518071884531,197.841781549919,8.00708671196768,4.8234780699639,6.12318653470861,0,16.4598335327223,96.4235291481018,218
"benchmark","ThresholdWave",595,"2021-08-17",1,"Naive persistence bootstrap",165.51055459781,166.130318375364,165.014990144838,167.441158991243,0.352163569585405,0.212143731676658,0.373346398899172,1,1.46152685060515,0.00254487991333008,NA
"benchmark","ThresholdWave",595,"2021-08-17",5,"Naive persistence bootstrap",161.798468420683,165.660647920211,162.407020098806,169.615192722298,2.89156095581947,1.74187958243449,2.32658128834671,0,4.34221132162357,0.00254487991333008,NA
"benchmark","ThresholdWave",595,"2021-08-17",20,"Naive persistence bootstrap",157.688988814226,168.048177941622,157.688687443326,176.930504761444,7.13909126321219,4.30059663224412,6.2403872189765,1,11.5912924636459,0.00254487991333008,NA
"benchmark","ThresholdWave",595,"2021-08-17",60,"Naive persistence bootstrap",168.89028949593,169.282867522435,157.945991019805,179.202863848859,1.83899817923327,1.10781457817576,0.236489446126073,1,12.8051641770917,0.00254487991333008,NA
"benchmark","ThresholdWave",595,"2021-08-17",1,"Random-walk bootstrap",165.51055459781,166.045345218434,164.606976101585,167.488660734109,0.357941737491615,0.215624506543067,0.322158473286556,1,1.73593007413731,0.00173497200012207,NA
"benchmark","ThresholdWave",595,"2021-08-17",5,"Random-walk bootstrap",161.798468420683,166.357292661107,163.544841155661,169.595383256206,3.64650294845844,2.19665749062753,2.74624086631099,0,3.64485338840577,0.00173497200012207,NA
"benchmark","ThresholdWave",595,"2021-08-17",20,"Random-walk bootstrap",157.688988814226,168.167454039092,162.058997083513,176.038621560779,8.38295908043295,5.04990400883725,6.31223927467631,0,8.42134155880184,0.00173497200012207,NA
"benchmark","ThresholdWave",595,"2021-08-17",60,"Random-walk bootstrap",168.89028949593,172.909314242722,163.126435749209,186.459314657742,2.56285967356026,1.54386955911645,2.42106504227321,1,14.0557525817996,0.00173497200012207,NA
"benchmark","ThresholdWave",595,"2021-08-17",1,"AR(1) bootstrap",165.51055459781,166.207965783653,164.992431400921,167.943164369937,0.404272459249827,0.24353418560678,0.42012128526483,1,1.77752486994977,0.0828468799591064,NA
"benchmark","ThresholdWave",595,"2021-08-17",5,"AR(1) bootstrap",161.798468420683,166.387801557519,162.763715549135,170.737135073658,3.39982302853432,2.04805722852771,2.76461945993385,0,4.80319691825897,0.0828468799591064,NA
"benchmark","ThresholdWave",595,"2021-08-17",20,"AR(1) bootstrap",157.688988814226,167.574392074835,160.017945476138,175.108966066113,7.54022331814815,4.5422390347488,5.95497807823489,0,9.09084783112448,0.0828468799591064,NA
"benchmark","ThresholdWave",595,"2021-08-17",60,"AR(1) bootstrap",168.89028949593,170.887493425395,158.824937665899,184.293790228731,2.04449019896286,1.23160320272466,1.20311790062427,1,15.3424655212424,0.0828468799591064,NA
"benchmark","ThresholdWave",630,"2021-09-21",1,"TEMPER",170.956197399326,170.369244617512,168.585336440324,171.327233335808,0.467069255705243,0.274425050098116,0.344862233142069,1,1.61099276759485,126.548322916031,286
"benchmark","ThresholdWave",630,"2021-09-21",5,"TEMPER",171.568142541532,171.416594570954,167.458834428367,174.733448752236,0.482169277617789,0.283297019766889,0.0890415263050056,1,4.27417642220495,126.548322916031,286
"benchmark","ThresholdWave",630,"2021-09-21",20,"TEMPER",165.802351657583,173.581161606229,168.198835193264,181.201988989253,6.24355585409446,3.6683813098834,4.57041495192747,0,7.63996150101895,126.548322916031,286
"benchmark","ThresholdWave",630,"2021-09-21",60,"TEMPER",160.847853525851,182.043577889737,169.082712483764,194.722368106943,16.4333635121908,9.6553702690282,12.4534801838814,0,15.0644978082859,126.548322916031,286
"benchmark","ThresholdWave",630,"2021-09-21",1,"Naive persistence bootstrap",170.956197399326,170.206624775021,168.950928852784,171.709126470087,0.440756039823216,0.258964804110047,0.440409002443101,1,1.62057020466106,0.0032799243927002,NA
"benchmark","ThresholdWave",630,"2021-09-21",5,"Naive persistence bootstrap",171.568142541532,170.727867961507,166.220345995453,174.971844303949,0.764002899562608,0.448887464603082,0.493700646965802,1,5.14191489250663,0.0032799243927002,NA
"benchmark","ThresholdWave",630,"2021-09-21",20,"Naive persistence bootstrap",165.802351657583,171.189500840325,159.711107922616,181.112009771989,3.45886378096846,2.03224437228609,3.16520230415894,1,12.5740315604615,0.0032799243927002,NA
"benchmark","ThresholdWave",630,"2021-09-21",60,"Naive persistence bootstrap",160.847853525851,174.744730248582,162.142851682188,183.630168781599,9.15035672423924,5.37626288134384,8.16506555346845,0,12.6248045647457,0.0032799243927002,NA
"benchmark","ThresholdWave",630,"2021-09-21",1,"Random-walk bootstrap",170.956197399326,170.218717596708,168.649415100572,171.699150887277,0.440154382477891,0.258611302257557,0.433303903666424,1,1.791862525374,0.00153303146362305,NA
"benchmark","ThresholdWave",630,"2021-09-21",5,"Random-walk bootstrap",171.568142541532,170.432152938907,167.033692666816,173.652335249543,0.739188569021529,0.434307883911981,0.667447064441618,1,3.88876231984843,0.00153303146362305,NA
"benchmark","ThresholdWave",630,"2021-09-21",20,"Random-walk bootstrap",165.802351657583,171.716479089301,166.262516460375,178.943763104017,4.26876050932366,2.50809660948287,3.47482669199716,0,7.45082598132765,0.00153303146362305,NA
"benchmark","ThresholdWave",630,"2021-09-21",60,"Random-walk bootstrap",160.847853525851,176.366472071026,165.611504047997,189.173370678306,11.9503241535567,7.02137480570578,9.11791478392821,0,13.8436995187456,0.00153303146362305,NA
"benchmark","ThresholdWave",630,"2021-09-21",1,"AR(1) bootstrap",170.956197399326,170.015066447705,168.643369168951,171.590048628338,0.553106067640139,0.324975704282935,0.552958486118847,1,1.73131210925994,0.149180889129639,NA
"benchmark","ThresholdWave",630,"2021-09-21",5,"AR(1) bootstrap",171.568142541532,169.966538364856,166.077781445818,174.42104599013,0.926002032467892,0.544069537968749,0.941017420977447,1,4.90205844762228,0.149180889129639,NA
"benchmark","ThresholdWave",630,"2021-09-21",20,"AR(1) bootstrap",165.802351657583,170.786377265008,162.30940517905,180.04169217,2.92594211752976,1.71912795025417,2.92834833442972,1,10.4185486122352,0.149180889129639,NA
"benchmark","ThresholdWave",630,"2021-09-21",60,"AR(1) bootstrap",160.847853525851,173.140644240221,160.393102200151,190.464384759792,8.00995173115376,4.70622156833324,7.22258994020692,1,17.6682860670924,0.149180889129639,NA
"benchmark","ThresholdWave",665,"2021-10-26",1,"TEMPER",176.653158702847,175.832858919354,173.272704776975,177.347179651954,0.540388099680015,0.308003702061714,0.467544289494602,1,2.32231861914435,107.830180168152,241
"benchmark","ThresholdWave",665,"2021-10-26",5,"TEMPER",173.620771643944,175.736986058854,171.604686753047,178.570244439493,1.20990823241846,0.68960847761173,1.20617362694484,1,3.97014211752622,107.830180168152,241
"benchmark","ThresholdWave",665,"2021-10-26",20,"TEMPER",160.987650780973,186.460166868591,177.978765935997,193.673691385987,22.9745007326632,13.0947207809904,14.5185085690424,0,8.94559881137596,107.830180168152,241
"benchmark","ThresholdWave",665,"2021-10-26",60,"TEMPER",167.849839098347,189.144005531424,175.131068515839,201.087690911882,16.4699249100883,9.38732338478482,12.136984692279,0,14.7944334742628,107.830180168152,241
"benchmark","ThresholdWave",665,"2021-10-26",1,"Naive persistence bootstrap",176.653158702847,175.541435967954,174.377461435316,176.949080138761,0.706166563791216,0.402492053486531,0.633645926355453,1,1.46573931110142,0.00323390960693359,NA
"benchmark","ThresholdWave",665,"2021-10-26",5,"Naive persistence bootstrap",173.620771643944,175.613603369772,171.688150803656,179.648250723338,1.18580336398977,0.675869483880845,1.13584949317859,1,4.53699895592627,0.00323390960693359,NA
"benchmark","ThresholdWave",665,"2021-10-26",20,"Naive persistence bootstrap",160.987650780973,178.167482499595,168.083294972339,187.112605695917,13.4607993648621,7.67221935409476,9.79194725654806,0,10.846090345097,0.00323390960693359,NA
"benchmark","ThresholdWave",665,"2021-10-26",60,"Naive persistence bootstrap",167.849839098347,181.348324517461,168.340790427304,189.441204055816,8.87095431980765,5.05615644189611,7.69369918355889,0,12.0265518734839,0.00323390960693359,NA
"benchmark","ThresholdWave",665,"2021-10-26",1,"Random-walk bootstrap",176.653158702847,175.471310732778,173.946160881585,177.090866020543,0.722590188880726,0.41185298747423,0.673615037546493,1,1.79238000478748,0.00165581703186035,NA
"benchmark","ThresholdWave",665,"2021-10-26",5,"Random-walk bootstrap",173.620771643944,175.854134792262,172.307364176563,179.529026475866,1.39499649347933,0.795102787439552,1.27294460802794,1,4.11611344613572,0.00165581703186035,NA
"benchmark","ThresholdWave",665,"2021-10-26",20,"Random-walk bootstrap",160.987650780973,178.209022405257,171.297842728444,185.394250185786,14.6916566065403,8.37376808799696,9.81562365640686,0,8.03449536583564,0.00165581703186035,NA
"benchmark","ThresholdWave",665,"2021-10-26",60,"Random-walk bootstrap",167.849839098347,182.668078174668,170.240653100129,195.199233101035,10.7982742343104,6.15466632595093,8.44591599305213,0,14.2255816570247,0.00165581703186035,NA
"benchmark","ThresholdWave",665,"2021-10-26",1,"AR(1) bootstrap",176.653158702847,175.727476205202,174.316995559986,177.42099491922,0.539906188214172,0.307729028145627,0.527609020956307,1,1.76917902967767,0.104403018951416,NA
"benchmark","ThresholdWave",665,"2021-10-26",5,"AR(1) bootstrap",173.620771643944,176.321115117507,172.351460438379,180.473108460453,1.69573375706085,0.966513280353566,1.53910825791347,1,4.62907613828352,0.104403018951416,NA
"benchmark","ThresholdWave",665,"2021-10-26",20,"AR(1) bootstrap",160.987650780973,178.212401524423,169.964944905067,186.404923173773,14.5052548432484,8.26752512446998,9.81754964480968,0,9.37025476981112,0.104403018951416,NA
"benchmark","ThresholdWave",665,"2021-10-26",60,"AR(1) bootstrap",167.849839098347,182.343306448683,168.872048262725,199.888138834751,10.032099584602,5.71797160844006,8.26080663555982,0,17.6781663499289,0.104403018951416,NA
"benchmark","ThresholdWave",700,"2021-11-30",1,"TEMPER",166.05200261671,165.997238941823,164.849957593201,167.076684970107,0.0848648020230716,0.0511626774876561,0.0330155278686546,1,1.34243328119226,131.68110203743,296
"benchmark","ThresholdWave",700,"2021-11-30",5,"TEMPER",166.675629515392,165.756349488345,162.723938541378,168.621658455302,0.633430399222106,0.381877933533237,0.554208887824628,1,3.55557468674224,131.68110203743,296
"benchmark","ThresholdWave",700,"2021-11-30",20,"TEMPER",164.427279531857,167.054562038509,161.22622238128,173.273335935509,1.74382315464261,1.05130347953008,1.58391705810243,1,7.26287660772033,131.68110203743,296
"benchmark","ThresholdWave",700,"2021-11-30",60,"TEMPER",168.255912209817,175.014193385016,163.438949986666,184.733801354577,4.19746760835408,2.53053888528155,4.07438363013675,1,12.8380858343111,131.68110203743,296
"benchmark","ThresholdWave",700,"2021-11-30",1,"Naive persistence bootstrap",166.05200261671,165.912151292798,164.76029805232,167.251027018436,0.186528610355744,0.112453018287336,0.0843125537440625,1,1.50159264812659,0.00284409523010254,NA
"benchmark","ThresholdWave",700,"2021-11-30",5,"Naive persistence bootstrap",166.675629515392,166.196710288887,162.30174981745,170.093810653202,0.64092127214874,0.386393976775077,0.288727356267892,1,4.69762122811957,0.00284409523010254,NA
"benchmark","ThresholdWave",700,"2021-11-30",20,"Naive persistence bootstrap",164.427279531857,167.779431237154,156.219494973813,177.597952385493,2.11485836024715,1.27499049827492,2.02092095308483,1,12.8884896407346,0.00284409523010254,NA
"benchmark","ThresholdWave",700,"2021-11-30",60,"Naive persistence bootstrap",168.255912209817,171.811818083021,156.71856725635,180.552209780514,2.51601037409686,1.51683412035203,2.14375879080871,1,14.3686538676941,0.00284409523010254,NA
"benchmark","ThresholdWave",700,"2021-11-30",1,"Random-walk bootstrap",166.05200261671,165.879908394634,164.637698105617,167.529131846354,0.217501364457102,0.131125648061001,0.103750918775132,1,1.74316664185556,0.00181388854980469,NA
"benchmark","ThresholdWave",700,"2021-11-30",5,"Random-walk bootstrap",166.675629515392,166.353896046372,163.383134266204,169.984418122498,0.477789137274197,0.288046056253328,0.193964344699135,1,3.97973422305486,0.00181388854980469,NA
"benchmark","ThresholdWave",700,"2021-11-30",20,"Random-walk bootstrap",164.427279531857,167.115252002637,160.871607270958,173.129915249736,1.56690542936364,0.944644602062404,1.62050538432686,1,7.39019997350739,0.00181388854980469,NA
"benchmark","ThresholdWave",700,"2021-11-30",60,"Random-walk bootstrap",168.255912209817,169.237203777455,158.60898767523,179.964491995554,1.59589352932003,0.962120737912525,0.591593956499988,1,12.8746518471804,0.00181388854980469,NA
"benchmark","ThresholdWave",700,"2021-11-30",1,"AR(1) bootstrap",166.05200261671,165.816966842898,164.500627696424,167.342427118769,0.231125178158634,0.139339074239429,0.141696665837084,1,1.71324346329768,0.103379011154175,NA
"benchmark","ThresholdWave",700,"2021-11-30",5,"AR(1) bootstrap",166.675629515392,166.147164338277,162.797540861562,170.327602073178,0.624195314510093,0.376310352516982,0.318597260296848,1,4.53966879139726,0.103379011154175,NA
"benchmark","ThresholdWave",700,"2021-11-30",20,"AR(1) bootstrap",164.427279531857,167.397820205037,159.660748501326,175.814704778202,1.7750371475152,1.07012154558777,1.79085805661326,1,9.73878021796169,0.103379011154175,NA
"benchmark","ThresholdWave",700,"2021-11-30",60,"AR(1) bootstrap",168.255912209817,170.072142911417,156.257505903354,184.189424585507,2.09889625473872,1.26536737965938,1.09495601726485,1,16.8393929294493,0.103379011154175,NA
"benchmark","ThresholdWave",735,"2022-01-04",1,"TEMPER",174.408808205568,175.566394243812,172.051908383451,176.463449686746,0.744663356141054,0.425483590465757,0.661418155954,1,2.52065368563426,128.701073169708,282
"benchmark","ThresholdWave",735,"2022-01-04",5,"TEMPER",174.871013691878,177.934487083298,172.971386428376,181.573962169932,1.70646344177812,0.975034136188617,1.75039854872435,1,4.91531479773469,128.701073169708,282
"benchmark","ThresholdWave",735,"2022-01-04",20,"TEMPER",165.409413965395,179.27692877585,168.380684699419,186.662153151194,10.4196823011711,5.95356787795935,7.92358042561159,0,10.445612465956,128.701073169708,282
"benchmark","ThresholdWave",735,"2022-01-04",60,"TEMPER",164.549162150932,178.304520387284,163.601861317203,195.548373302249,10.1162473557837,5.78019209819053,7.8594967273201,1,18.2535054399538,128.701073169708,282
"benchmark","ThresholdWave",735,"2022-01-04",1,"Naive persistence bootstrap",174.408808205568,175.069497370937,173.867954020682,176.375911331031,0.422517422378536,0.241416780381904,0.377502660691864,1,1.43298938015707,0.00446414947509766,NA
"benchmark","ThresholdWave",735,"2022-01-04",5,"Naive persistence bootstrap",174.871013691878,175.663149020164,171.124827370621,179.794450949817,0.74502508152063,0.425690272064892,0.452607988340324,1,4.95362439690709,0.00446414947509766,NA
"benchmark","ThresholdWave",735,"2022-01-04",20,"Naive persistence bootstrap",165.409413965395,177.734673525455,164.302098872822,185.716899775799,8.11917017436991,4.63910792562087,7.04237108995508,1,12.235926881814,0.00446414947509766,NA
"benchmark","ThresholdWave",735,"2022-01-04",60,"Naive persistence bootstrap",164.549162150932,178.400046932451,167.342798062648,190.523312935731,10.1171241990295,5.78069310634334,7.9140784078707,0,13.2448154131761,0.00446414947509766,NA
"benchmark","ThresholdWave",735,"2022-01-04",1,"Random-walk bootstrap",174.408808205568,175.124167156119,173.764961043396,176.537415136995,0.435659601719501,0.248925920728914,0.40873972412118,1,1.58411678568269,0.00175619125366211,NA
"benchmark","ThresholdWave",735,"2022-01-04",5,"Random-walk bootstrap",174.871013691878,175.006591302122,171.957557460031,178.651703279102,0.482990665554401,0.275969806821817,0.0774659420493853,1,3.82488163908025,0.00175619125366211,NA
"benchmark","ThresholdWave",735,"2022-01-04",20,"Random-walk bootstrap",165.409413965395,175.588465145472,169.054019817787,183.050921085957,8.11918154806001,4.63911442428695,5.8160767653155,0,7.99750888487076,0.00175619125366211,NA
"benchmark","ThresholdWave",735,"2022-01-04",60,"Random-walk bootstrap",164.549162150932,177.622664200243,165.207188324614,189.573290622507,9.02246226904323,5.15522834501765,7.4698997151251,0,13.9222329202403,0.00175619125366211,NA
"benchmark","ThresholdWave",735,"2022-01-04",1,"AR(1) bootstrap",174.408808205568,175.271073466486,174.000936010439,176.837993859492,0.530593300601623,0.303168862487027,0.492678626017645,1,1.62102989225803,0.158731937408447,NA
"benchmark","ThresholdWave",735,"2022-01-04",5,"AR(1) bootstrap",174.871013691878,175.652469041586,171.373651617347,180.156863787111,0.743696375931331,0.424931080115745,0.446505693130254,1,5.01852631661638,0.158731937408447,NA
"benchmark","ThresholdWave",735,"2022-01-04",20,"AR(1) bootstrap",165.409413965395,176.716649405447,168.501803553714,186.167313083538,8.74446896683818,4.99638933760283,6.46069541840529,0,10.0936676421241,0.158731937408447,NA
"benchmark","ThresholdWave",735,"2022-01-04",60,"AR(1) bootstrap",164.549162150932,181.400175260032,163.965735450157,197.276036955851,11.3772819646612,6.50071839864833,9.62828303758682,1,19.0327435441247,0.158731937408447,NA
"ablation","ThresholdWave",735,"2022-01-04",1,"Full TEMPER",174.408808205568,175.325425789978,173.033047714015,176.215720081112,0.608784703132222,0.347845639473447,0.52373429910668,1,1.81850611401954,134.078676939011,296
"ablation","ThresholdWave",735,"2022-01-04",5,"Full TEMPER",174.871013691878,176.87309629281,170.69695815091,179.545117254349,1.26300122742473,0.721649981264203,1.14394415466871,1,5.05563550736938,134.078676939011,296
"ablation","ThresholdWave",735,"2022-01-04",20,"Full TEMPER",165.409413965395,178.129051302248,170.467646432227,184.769359874148,9.63460429106473,5.50499227962885,7.26770952118826,0,8.17167158139057,134.078676939011,296
"ablation","ThresholdWave",735,"2022-01-04",60,"Full TEMPER",164.549162150932,178.47471576772,163.172310321685,193.273039452349,8.84698830651386,5.05496654081507,7.95674247058284,1,17.1988673815258,134.078676939011,296
"ablation","ThresholdWave",735,"2022-01-04",1,"No reconstruction",174.408808205568,175.657773122389,173.191793016581,176.623798666486,0.767326391512503,0.438432729940897,0.713629954787661,1,1.96096944260546,119.199277877808,266
"ablation","ThresholdWave",735,"2022-01-04",5,"No reconstruction",174.871013691878,177.542488387569,171.229752099287,181.292685850287,1.58564675315445,0.906002246758505,1.52641946993476,1,5.74972992518733,119.199277877808,266
"ablation","ThresholdWave",735,"2022-01-04",20,"No reconstruction",165.409413965395,178.356500391465,167.811852304151,187.208908197247,9.57219784879553,5.46933466749322,7.39766872265836,0,11.0830335853079,119.199277877808,266
"ablation","ThresholdWave",735,"2022-01-04",60,"No reconstruction",164.549162150932,177.557798091263,162.422456163791,192.767600416913,8.4199419647583,4.81096203960392,7.43283670575264,1,17.3385205859035,119.199277877808,266
"ablation","ThresholdWave",735,"2022-01-04",1,"No learned mask",174.408808205568,175.491374884094,171.723450962987,176.228120174549,0.66706113987949,0.381143461022331,0.618553811597376,1,2.5738648399837,134.936835050583,300
"ablation","ThresholdWave",735,"2022-01-04",5,"No learned mask",174.871013691878,177.218705067184,172.108602145146,180.397397318579,1.31764993530528,0.752875001606048,1.34141709462796,1,4.73602776602762,134.936835050583,300
"ablation","ThresholdWave",735,"2022-01-04",20,"No learned mask",165.409413965395,178.655953794282,170.685111745566,185.613172271336,10.4153078614805,5.95106842328564,7.56876954017145,0,8.52955196306415,134.936835050583,300
"ablation","ThresholdWave",735,"2022-01-04",60,"No learned mask",164.549162150932,178.03623937447,162.272384456277,194.310359914094,8.86877909047473,5.06741729580694,7.70620709967216,1,18.3057655739722,134.936835050583,300
"ablation","ThresholdWave",735,"2022-01-04",1,"No compression",174.408808205568,174.47548762376,173.240155500637,175.918432259642,0.171920227287545,0.0982312812585044,0.0380990927360117,1,1.53030601316003,109.924532175064,240
"ablation","ThresholdWave",735,"2022-01-04",5,"No compression",174.871013691878,172.168529349764,169.190977406687,174.381045312547,1.88489275243294,1.07698455863879,1.54413767184563,0,2.9654859597095,109.924532175064,240
"ablation","ThresholdWave",735,"2022-01-04",20,"No compression",165.409413965395,169.715118908702,163.103265052767,177.994535661354,2.53040067475796,1.44581300467409,2.46018121296834,1,8.50853104679792,109.924532175064,240
"ablation","ThresholdWave",735,"2022-01-04",60,"No compression",164.549162150932,175.561366207454,159.775601157025,186.910348468546,6.88417432423434,3.93345957567512,6.29212124145784,1,15.5041732848473,109.924532175064,240
"ablation","ThresholdWave",735,"2022-01-04",1,"Reduced ensemble",174.408808205568,174.534837051194,173.480480948167,175.310146216404,0.119406981940071,0.0682264153104341,0.0720099965940525,1,1.04542883876316,47.5244379043579,300
"ablation","ThresholdWave",735,"2022-01-04",5,"Reduced ensemble",174.871013691878,172.186354370375,169.288286866151,175.848450978688,1.68422968505845,0.962330276705518,1.53395286322424,1,3.74832755986747,47.5244379043579,300
"ablation","ThresholdWave",735,"2022-01-04",20,"Reduced ensemble",165.409413965395,168.373877243302,161.273325220652,178.684451876088,1.87603641850364,1.07192425222311,1.6938264369878,1,9.94831909253472,47.5244379043579,300
"ablation","ThresholdWave",735,"2022-01-04",60,"Reduced ensemble",164.549162150932,172.536022425835,161.937923549799,191.845543581531,5.77998411219467,3.30255057216188,4.56350907868528,1,17.0885292641907,47.5244379043579,300
"benchmark","ThresholdWave",770,"2022-02-08",1,"TEMPER",166.56980843181,167.420278832397,166.469907913013,168.777385952633,0.665658751508373,0.396646767418874,0.506770675536405,1,1.37495932147084,134.372164011002,298
"benchmark","ThresholdWave",770,"2022-02-08",5,"TEMPER",166.075474332402,166.766821391734,163.551656362527,169.286673117061,0.512245707128091,0.305232378296159,0.411953685919672,1,3.41733035376504,134.372164011002,298
"benchmark","ThresholdWave",770,"2022-02-08",20,"TEMPER",164.310482005812,169.386618061858,163.763432752686,174.438158547766,3.10878907408795,1.85243735477064,3.02472243179651,1,6.36075987900249,134.372164011002,298
"benchmark","ThresholdWave",770,"2022-02-08",60,"TEMPER",176.699005435434,172.524173053074,164.763095791727,184.773017121817,2.36336252875261,1.40825926970004,2.48766168134448,1,11.9233324791438,134.372164011002,298
"benchmark","ThresholdWave",770,"2022-02-08",1,"Naive persistence bootstrap",166.56980843181,167.847661726737,166.597014079867,169.271149794076,0.882020452509365,0.525570437543886,0.761435761972678,0,1.5934400085283,0.00517702102661133,NA
"benchmark","ThresholdWave",770,"2022-02-08",5,"Naive persistence bootstrap",166.075474332402,167.693400858338,163.689196650919,171.891934629054,1.00032990936672,0.596067615731985,0.964075549190528,1,4.88777394669339,0.00517702102661133,NA
"benchmark","ThresholdWave",770,"2022-02-08",20,"Naive persistence bootstrap",164.310482005812,170.339760425793,158.567350409823,179.771027781934,3.37822928457168,2.01298897113393,3.59267235612073,1,12.6346571242138,0.00517702102661133,NA
"benchmark","ThresholdWave",770,"2022-02-08",60,"Naive persistence bootstrap",176.699005435434,172.434426734676,159.517113609413,181.278681186665,2.69946559090233,1.6085333483014,2.54113891273272,1,12.9670877366597,0.00517702102661133,NA
"benchmark","ThresholdWave",770,"2022-02-08",1,"Random-walk bootstrap",166.56980843181,167.9155040921,166.603960947739,169.291802393043,0.924293209830877,0.550759549087099,0.801861062255237,0,1.6016068566642,0.00168585777282715,NA
"benchmark","ThresholdWave",770,"2022-02-08",5,"Random-walk bootstrap",166.075474332402,168.23285358357,164.994895852143,171.138997888291,1.2739681453942,0.759120713909629,1.28551980144975,1,3.66109242281812,0.00168585777282715,NA
"benchmark","ThresholdWave",770,"2022-02-08",20,"Random-walk bootstrap",164.310482005812,168.99381343376,162.719383190902,175.273540984903,3.04425450194545,1.81398307264924,2.79066153256079,1,7.48065896433131,0.00168585777282715,NA
"benchmark","ThresholdWave",770,"2022-02-08",60,"Random-walk bootstrap",176.699005435434,171.670788986284,160.724927644483,182.786447077217,3.00851792789359,1.7926886833782,2.99616852616807,1,13.1458203584252,0.00168585777282715,NA
"benchmark","ThresholdWave",770,"2022-02-08",1,"AR(1) bootstrap",166.56980843181,168.053491728536,166.709531010709,169.56583462834,1.06844419623483,0.636654946162265,0.884083897622018,0,1.70198858519163,0.150403022766113,NA
"benchmark","ThresholdWave",770,"2022-02-08",5,"AR(1) bootstrap",166.075474332402,168.571767228193,164.791800786851,172.74617858111,1.43882694879438,0.857355299274955,1.48746862473123,1,4.73978330754589,0.150403022766113,NA
"benchmark","ThresholdWave",770,"2022-02-08",20,"AR(1) bootstrap",164.310482005812,169.994346829923,161.734456727351,178.060100670518,3.47264374297746,2.06924781192795,3.38685040018024,1,9.72797830932939,0.150403022766113,NA
"benchmark","ThresholdWave",770,"2022-02-08",60,"AR(1) bootstrap",176.699005435434,172.07410137226,159.100994248752,187.029801215892,2.92691465828096,1.74406365887531,2.7558463583987,1,16.6419670383355,0.150403022766113,NA
"ablation","ThresholdWave",770,"2022-02-08",1,"Full TEMPER",166.56980843181,168.04978286593,165.924484939867,168.941290554331,1.00206041996604,0.597098776869202,0.881873893832416,1,1.79762707573056,135.574046850204,298
"ablation","ThresholdWave",770,"2022-02-08",5,"Full TEMPER",166.075474332402,169.641670646037,166.307562685673,171.62468372901,2.49835461060125,1.48869714086312,2.12499307877994,0,3.16831840494194,135.574046850204,298
"ablation","ThresholdWave",770,"2022-02-08",20,"Full TEMPER",164.310482005812,169.260111261365,162.922691112658,180.005909019906,3.46091103903702,2.06225663351932,2.94934069399422,1,10.1793946893475,135.574046850204,298
"ablation","ThresholdWave",770,"2022-02-08",60,"Full TEMPER",176.699005435434,170.861358109692,162.892252525801,184.974033117824,3.08315555168511,1.83716308131506,3.47848493817649,1,13.1578933963262,135.574046850204,298
"ablation","ThresholdWave",770,"2022-02-08",1,"No reconstruction",166.56980843181,168.301284575013,166.097124403373,169.816698419751,1.35618602847346,0.808111968773346,1.03173647684844,1,2.21638640884468,135.808063983917,298
"ablation","ThresholdWave",770,"2022-02-08",5,"No reconstruction",166.075474332402,168.917087116895,165.579340192043,171.883305089263,1.9299066125485,1.14997544545622,1.69323474328466,1,3.75635007087098,135.808063983917,298
"ablation","ThresholdWave",770,"2022-02-08",20,"No reconstruction",164.310482005812,169.213633332092,162.567829030164,177.20558220755,3.16287023468335,1.88466275176245,2.92164584229938,1,8.72221309631894,135.808063983917,298
"ablation","ThresholdWave",770,"2022-02-08",60,"No reconstruction",176.699005435434,171.361642698119,160.66344528942,184.496636347706,3.0454086699585,1.81467080793462,3.18037984402797,1,14.2015081588342,135.808063983917,298
"ablation","ThresholdWave",770,"2022-02-08",1,"No learned mask",166.56980843181,168.030474742718,164.263631716307,168.806271268488,0.874473520916421,0.521073439624923,0.870368742522413,1,2.70682731931185,136.494891166687,300
"ablation","ThresholdWave",770,"2022-02-08",5,"No learned mask",166.075474332402,169.550669248012,164.238183825653,171.633190045096,2.16639715501574,1.29089330912467,2.07076798179813,1,4.40646998982283,136.494891166687,300
"ablation","ThresholdWave",770,"2022-02-08",20,"No learned mask",164.310482005812,169.646309897655,163.084356781861,174.590994376528,3.52343848313257,2.09951492617943,3.17946527407174,1,6.85647202180271,136.494891166687,300
"ablation","ThresholdWave",770,"2022-02-08",60,"No learned mask",176.699005435434,172.119435910059,158.594561013812,183.133788411566,2.91185234381882,1.73508846200797,2.72883282056169,1,14.622214761272,136.494891166687,300
"ablation","ThresholdWave",770,"2022-02-08",1,"No compression",166.56980843181,168.688552792163,167.307580540947,169.912481652255,1.59297690570164,0.949208793225831,1.26249838917717,0,1.55218511422661,135.922089099884,300
"ablation","ThresholdWave",770,"2022-02-08",5,"No compression",166.075474332402,170.037930669243,166.439170802665,173.784627789237,2.78634907077462,1.66030469714246,2.36111294786584,0,4.37694503728228,135.922089099884,300
"ablation","ThresholdWave",770,"2022-02-08",20,"No compression",164.310482005812,170.44392686011,162.830877046948,177.854005185367,3.74188224186265,2.22967923419278,3.65474211686753,1,8.95184687217088,135.922089099884,300
"ablation","ThresholdWave",770,"2022-02-08",60,"No compression",176.699005435434,168.816321899974,155.390416634787,180.202386038728,4.7131308223564,2.80841812846866,4.69706277554612,1,14.7847338220494,135.922089099884,300
"ablation","ThresholdWave",770,"2022-02-08",1,"Reduced ensemble",166.56980843181,168.154716501942,166.948275257766,169.368939439631,1.33669930253055,0.796500393269657,0.94440080784555,0,1.44240366489227,47.4842360019684,300
"ablation","ThresholdWave",770,"2022-02-08",5,"Reduced ensemble",166.075474332402,167.266392455807,164.838618766985,170.37807462601,0.718354865368632,0.428046855182831,0.709633611574696,1,3.30080128108149,47.4842360019684,300
"ablation","ThresholdWave",770,"2022-02-08",20,"Reduced ensemble",164.310482005812,165.393678438924,161.187877681961,173.709393167778,1.05289499734438,0.627389628968018,0.64544537677917,1,7.46120835845734,47.4842360019684,300
"ablation","ThresholdWave",770,"2022-02-08",60,"Reduced ensemble",176.699005435434,171.843617289649,158.071905649624,182.810827363249,3.33655009229768,1.98815354780831,2.89318514663191,1,14.7412068194142,47.4842360019684,300
"benchmark","ThresholdWave",805,"2022-03-15",1,"TEMPER",171.76922257714,171.320113963597,170.368599922451,172.313225916228,0.283667521762086,0.165240231316221,0.261611941779625,1,1.13277137628994,125.665711164474,277
"benchmark","ThresholdWave",805,"2022-03-15",5,"TEMPER",173.956400183156,169.134382506197,167.036142774035,171.542382548995,4.05923951156641,2.36456282232318,2.80889159041602,0,2.62494662115451,125.665711164474,277
"benchmark","ThresholdWave",805,"2022-03-15",20,"TEMPER",177.417157150496,169.372936111812,165.365476312488,173.416539957279,6.99776514497667,4.07629440293254,4.68586934779895,0,4.68985525992882,125.665711164474,277
"benchmark","ThresholdWave",805,"2022-03-15",60,"TEMPER",174.131232869653,171.23815243098,159.940323184683,180.111706960461,2.09885568550438,1.22261229208674,1.68525912988992,1,11.7501083676167,125.665711164474,277
"benchmark","ThresholdWave",805,"2022-03-15",1,"Naive persistence bootstrap",171.76922257714,171.698240287493,170.403455925471,173.254563447415,0.20239697814706,0.117899022344808,0.0413481595912753,1,1.660809328847,0.00312900543212891,NA
"benchmark","ThresholdWave",805,"2022-03-15",5,"Naive persistence bootstrap",173.956400183156,171.797870285973,166.82709822957,175.850792707552,1.2329296929014,0.718198496557297,1.25737334079651,1,5.25642609208954,0.00312900543212891,NA
"benchmark","ThresholdWave",805,"2022-03-15",20,"Naive persistence bootstrap",177.417157150496,174.213366507755,161.635481475359,183.644532971078,2.25019188379255,1.31076770817498,1.86625209543511,1,12.8205750789245,0.00312900543212891,NA
"benchmark","ThresholdWave",805,"2022-03-15",60,"Naive persistence bootstrap",174.131232869653,175.972305579669,163.519382023838,186.068285183683,2.20379892407487,1.28374317132432,1.0724501648386,1,13.1350460952133,0.00312900543212891,NA
"benchmark","ThresholdWave",805,"2022-03-15",1,"Random-walk bootstrap",171.76922257714,171.681687727187,170.410710639396,173.157724093146,0.208724519973599,0.121584902450452,0.0509902535357597,1,1.60017310302831,0.00639796257019043,NA
"benchmark","ThresholdWave",805,"2022-03-15",5,"Random-walk bootstrap",173.956400183156,171.90170079799,168.847979361672,174.643847063492,1.19630256380327,0.696862690304159,1.19689064007414,1,3.37617261848575,0.00639796257019043,NA
"benchmark","ThresholdWave",805,"2022-03-15",20,"Random-walk bootstrap",177.417157150496,172.519239044531,165.660590049618,178.679980235573,3.17076997186651,1.84701710067881,2.85310463379902,1,7.58397377521323,0.00639796257019043,NA
"benchmark","ThresholdWave",805,"2022-03-15",60,"Random-walk bootstrap",174.131232869653,173.488056559034,162.527934706907,186.448531511813,1.645958264537,0.958793317893653,0.374659043388448,1,13.9340765016444,0.00639796257019043,NA
"benchmark","ThresholdWave",805,"2022-03-15",1,"AR(1) bootstrap",171.76922257714,172.074484963721,170.800559270027,173.57558339896,0.246805227959254,0.143767438389525,0.177819536961928,1,1.61648970641597,0.136975049972534,NA
"benchmark","ThresholdWave",805,"2022-03-15",5,"AR(1) bootstrap",173.956400183156,172.214438858152,168.732390118115,176.376163548424,1.04052634331209,0.6061209002408,1.01471642047545,1,4.45260311052577,0.136975049972534,NA
"benchmark","ThresholdWave",805,"2022-03-15",20,"AR(1) bootstrap",177.417157150496,173.593902743893,164.913584421735,181.747702175548,2.22057671724056,1.29351646650614,2.2270982543353,1,9.80610502875105,0.136975049972534,NA
"benchmark","ThresholdWave",805,"2022-03-15",60,"AR(1) bootstrap",174.131232869653,175.513841181409,161.383755683281,190.977436771542,2.35124073488374,1.36963005316543,0.805388349836893,1,17.2387260908357,0.136975049972534,NA
"ablation","ThresholdWave",805,"2022-03-15",1,"Full TEMPER",171.76922257714,171.39008794127,170.434673145545,173.118342117479,0.228588597929352,0.133156000953033,0.220851137775417,1,1.56327407150464,132.124804019928,292
"ablation","ThresholdWave",805,"2022-03-15",5,"Full TEMPER",173.956400183156,170.603194858694,166.371097279336,173.615669840282,2.54126013593498,1.48031896668374,1.95328820170542,0,4.22006311586854,132.124804019928,292
"ablation","ThresholdWave",805,"2022-03-15",20,"Full TEMPER",177.417157150496,172.196664327376,165.051000998689,177.143821342899,3.94150065850004,2.29597832172634,3.04100884133139,0,7.0442341038208,132.124804019928,292
"ablation","ThresholdWave",805,"2022-03-15",60,"Full TEMPER",174.131232869653,175.115312840487,161.19604082677,185.641655641,1.69741890482163,0.988769848345543,0.573240112241778,1,14.2399067100761,132.124804019928,292
"ablation","ThresholdWave",805,"2022-03-15",1,"No reconstruction",171.76922257714,171.309652167357,169.786155818182,172.320079768683,0.319454412142181,0.186086586964419,0.267706081919264,1,1.47604553780995,122.135357141495,268
"ablation","ThresholdWave",805,"2022-03-15",5,"No reconstruction",173.956400183156,169.297255890058,166.296857813414,171.207537991728,4.118426942788,2.39904031472455,2.71401560511729,0,2.86053871639599,122.135357141495,268
"ablation","ThresholdWave",805,"2022-03-15",20,"No reconstruction",177.417157150496,168.533435838872,161.975870130286,173.942654868079,7.66608084306864,4.46559748514299,5.17488979832122,0,6.97081663033272,122.135357141495,268
"ablation","ThresholdWave",805,"2022-03-15",60,"No reconstruction",174.131232869653,169.550263277891,160.224605926372,179.335709010062,2.69467581545088,1.56968570917605,2.66847776683492,1,11.1324802876296,122.135357141495,268
"ablation","ThresholdWave",805,"2022-03-15",1,"No learned mask",171.76922257714,171.238123485809,170.651277590676,172.791744017825,0.316068295777704,0.18411412762944,0.309372522304588,1,1.24685112116375,135.946178913116,300
"ablation","ThresholdWave",805,"2022-03-15",5,"No learned mask",173.956400183156,169.982177155905,167.096603081761,172.270413814111,3.20052349466256,1.86434893676195,2.31503955139456,0,3.01381588166752,135.946178913116,300
"ablation","ThresholdWave",805,"2022-03-15",20,"No learned mask",177.417157150496,169.090807601918,164.199712071473,174.676699188203,6.40620871476061,3.731704649554,4.85021308354368,0,6.1029890341747,135.946178913116,300
"ablation","ThresholdWave",805,"2022-03-15",60,"No learned mask",174.131232869653,169.501248801609,160.523918338485,181.414119398392,2.51704659691057,1.46621424731183,2.69702937312495,1,12.1688293179944,135.946178913116,300
"ablation","ThresholdWave",805,"2022-03-15",1,"No compression",171.76922257714,171.035848074399,169.660166412123,171.896711888346,0.482319017728222,0.280957458797373,0.427200730353399,1,1.30281848815379,107.711035013199,236
"ablation","ThresholdWave",805,"2022-03-15",5,"No compression",173.956400183156,170.251947781056,166.693184077477,172.864438270119,3.00216272116398,1.74880105911503,2.15789445340996,0,3.59484041024128,107.711035013199,236
"ablation","ThresholdWave",805,"2022-03-15",20,"No compression",177.417157150496,172.427461742167,164.872905064006,179.022622078786,2.88074840398955,1.6780755501446,2.90656617418928,1,8.24240469285116,107.711035013199,236
"ablation","ThresholdWave",805,"2022-03-15",60,"No compression",174.131232869653,180.173699946068,169.55108476333,191.006842708869,4.64591681198843,2.70631041551792,3.51982014446084,1,12.4982739792086,107.711035013199,236
"ablation","ThresholdWave",805,"2022-03-15",1,"Reduced ensemble",171.76922257714,171.290931337139,169.985066328481,172.845254814522,0.269951755076601,0.157250608656177,0.278611222896887,1,1.66609911528009,48.1100900173187,300
"ablation","ThresholdWave",805,"2022-03-15",5,"Reduced ensemble",173.956400183156,170.221255768145,166.896259655441,173.297595981683,2.64118862769671,1.53852868696197,2.17577297288756,0,3.72886641625604,48.1100900173187,300
"ablation","ThresholdWave",805,"2022-03-15",20,"Reduced ensemble",177.417157150496,170.056255164854,163.238905995498,179.147687985711,4.4072309995047,2.56727264826944,4.28782660506211,1,9.26708422484444,48.1100900173187,300
"ablation","ThresholdWave",805,"2022-03-15",60,"Reduced ensemble",174.131232869653,173.621674380907,161.773137592175,188.185045512321,2.01743447348365,1.1751833166976,0.296824825156198,1,15.3852994770692,48.1100900173187,300
"benchmark","ThresholdWave",840,"2022-04-19",1,"TEMPER",187.986714070568,185.86379431756,184.692377958265,188.786885507751,1.57185415472971,0.847576580983334,1.14472265797812,1,2.20784396514207,116.552814006805,256
"benchmark","ThresholdWave",840,"2022-04-19",5,"TEMPER",189.445049358922,190.001998856287,186.180413561293,192.606847224793,0.463285574625339,0.249813255369972,0.30031879823976,1,3.46526721708625,116.552814006805,256
"benchmark","ThresholdWave",840,"2022-04-19",20,"TEMPER",178.600804422555,191.531373913911,183.785445674958,197.587433161449,10.6502984903917,5.74286332722162,6.97243306363627,0,7.4423198420633,116.552814006805,256
"benchmark","ThresholdWave",840,"2022-04-19",60,"TEMPER",173.808955507627,194.985300251243,179.923035608978,204.418188655417,16.5104438278027,8.90277605462243,11.4187272537415,0,13.2082979882662,116.552814006805,256
"benchmark","ThresholdWave",840,"2022-04-19",1,"Naive persistence bootstrap",187.986714070568,185.543599645429,184.199282837357,186.920974474795,1.93517083782624,1.04348452266264,1.3173783109456,0,1.46759296058692,0.00302886962890625,NA
"benchmark","ThresholdWave",840,"2022-04-19",5,"Naive persistence bootstrap",189.445049358922,185.671872001449,181.241620096603,189.720426527594,2.4293595210878,1.30996137947479,2.03457601614494,1,4.5719494674327,0.00302886962890625,NA
"benchmark","ThresholdWave",840,"2022-04-19",20,"Naive persistence bootstrap",178.600804422555,187.510449635214,174.663038912534,197.69793551076,5.78372792082954,3.11870686076311,4.80426673454227,1,12.4208972208279,0.00302886962890625,NA
"benchmark","ThresholdWave",840,"2022-04-19",60,"Naive persistence bootstrap",173.808955507627,190.689130831292,177.148323090173,200.886457112252,11.7004342355714,6.30911844814968,9.10214299728813,0,12.8000975235629,0.00302886962890625,NA
"benchmark","ThresholdWave",840,"2022-04-19",1,"Random-walk bootstrap",187.986714070568,185.479174349027,184.069510899612,187.11787346763,1.9489429127887,1.05091071304716,1.35211777598351,0,1.64374074733531,0.00176000595092773,NA
"benchmark","ThresholdWave",840,"2022-04-19",5,"Random-walk bootstrap",189.445049358922,186.010597713144,182.346803098708,189.37625702625,2.31474784889436,1.24816037270441,1.8519280397117,0,3.7904283346889,0.00176000595092773,NA
"benchmark","ThresholdWave",840,"2022-04-19",20,"Random-walk bootstrap",178.600804422555,187.415419243342,180.247312201,194.269432864714,6.49979496712532,3.5048251638054,4.75302436298414,0,7.56102024766451,0.00176000595092773,NA
"benchmark","ThresholdWave",840,"2022-04-19",60,"Random-walk bootstrap",173.808955507627,190.90783487429,179.828958746378,202.481730577747,13.2577345927625,7.14884731761286,9.22007278387392,0,12.2148475676674,0.00176000595092773,NA
"benchmark","ThresholdWave",840,"2022-04-19",1,"AR(1) bootstrap",187.986714070568,185.455123632416,184.039289879301,187.143069106738,1.97160299645858,1.06312950331083,1.36508642456598,0,1.6736225672098,0.106040000915527,NA
"benchmark","ThresholdWave",840,"2022-04-19",5,"AR(1) bootstrap",189.445049358922,186.027390164268,181.752436583444,190.287631289079,2.14694482352796,1.15767747765288,1.84287319943435,1,4.60235520252382,0.106040000915527,NA
"benchmark","ThresholdWave",840,"2022-04-19",20,"AR(1) bootstrap",178.600804422555,187.429894423964,179.240904471252,197.303208541778,6.25252993355746,3.37149469474276,4.76082968262141,0,9.7395715007736,0.106040000915527,NA
"benchmark","ThresholdWave",840,"2022-04-19",60,"AR(1) bootstrap",173.808955507627,192.996199656192,176.893187238045,207.853405599984,13.8312068015946,7.45807550687479,10.3461626799146,0,16.6943961987503,0.106040000915527,NA
"ablation","ThresholdWave",840,"2022-04-19",1,"Full TEMPER",187.986714070568,185.903424675994,183.997804038466,189.085439664982,1.71631035948216,0.925470382871696,1.12335314121784,1,2.74335936106787,134.915527105331,300
"ablation","ThresholdWave",840,"2022-04-19",5,"Full TEMPER",189.445049358922,189.691101928834,185.952063961057,193.819912455732,0.463933638392112,0.250162704884768,0.132676683342653,1,4.24250819119922,134.915527105331,300
"ablation","ThresholdWave",840,"2022-04-19",20,"Full TEMPER",178.600804422555,191.29542582368,185.585539699145,199.749643283995,10.7548913941752,5.79926200487065,6.84520492672138,0,7.6375804033836,134.915527105331,300
"ablation","ThresholdWave",840,"2022-04-19",60,"Full TEMPER",173.808955507627,195.383872936127,184.193273649998,209.384770751825,16.8794348090414,9.10174369634088,11.6336459677394,0,13.5837812427894,134.915527105331,300
"ablation","ThresholdWave",840,"2022-04-19",1,"No reconstruction",187.986714070568,185.476802633823,184.072133296607,186.667545667446,2.09060238999294,1.12729646104508,1.35339665434358,0,1.39950054329047,132.296242952347,290
"ablation","ThresholdWave",840,"2022-04-19",5,"No reconstruction",189.445049358922,189.538663043584,184.525540732872,191.593603871593,0.371137135231728,0.200124892763826,0.0504784534494318,1,3.81124722752788,132.296242952347,290
"ablation","ThresholdWave",840,"2022-04-19",20,"No reconstruction",178.600804422555,192.011302750755,185.310183814765,198.853526562596,11.2259401267845,6.0532613171225,7.23122071351021,0,7.30285319840354,132.296242952347,290
"ablation","ThresholdWave",840,"2022-04-19",60,"No reconstruction",173.808955507627,194.085584094682,185.386514605979,204.729671918765,17.6323263223412,9.50771852089692,10.9335815157993,0,10.4302343135732,132.296242952347,290
"ablation","ThresholdWave",840,"2022-04-19",1,"No learned mask",187.986714070568,185.609721911851,184.957938597135,186.304872880382,2.19072975436785,1.18128722660332,1.281723804239,0,0.726295089890317,127.600589990616,280
"ablation","ThresholdWave",840,"2022-04-19",5,"No learned mask",189.445049358922,189.42818142833,186.276985648648,192.523197161452,0.420226775132873,0.226595051603893,0.00909554038252283,1,3.36808767034214,127.600589990616,280
"ablation","ThresholdWave",840,"2022-04-19",20,"No learned mask",178.600804422555,193.015353894292,184.536491346021,200.951718749508,11.2325117473035,6.05680487212362,7.77262605497321,0,8.85143337048586,127.600589990616,280
"ablation","ThresholdWave",840,"2022-04-19",60,"No learned mask",173.808955507627,195.329400923013,182.029691617414,207.133766931152,16.6219358980939,8.96289490690896,11.6042735208779,0,13.5366415892604,127.600589990616,280
"ablation","ThresholdWave",840,"2022-04-19",1,"No compression",187.986714070568,185.529964542537,184.15906247264,187.213044027501,1.97421836123992,1.06453976261048,1.32473064312956,0,1.64677062236731,136.543308973312,300
"ablation","ThresholdWave",840,"2022-04-19",5,"No compression",189.445049358922,190.319065281172,185.036246084901,193.302388129448,0.713880067513053,0.384939038417919,0.471287634973265,1,4.45727638977065,136.543308973312,300
"ablation","ThresholdWave",840,"2022-04-19",20,"No compression",178.600804422555,194.555888907821,186.556713053537,202.057722886897,13.7681645214067,7.42408179305705,8.60331470106883,0,8.3584681675553,136.543308973312,300
"ablation","ThresholdWave",840,"2022-04-19",60,"No compression",173.808955507627,194.406466717594,183.131414429685,207.744833984642,16.2357788315986,8.75467095358746,11.1066081261922,0,13.2720697590967,136.543308973312,300
"ablation","ThresholdWave",840,"2022-04-19",1,"Reduced ensemble",187.986714070568,185.9644554997,185.040327387205,189.086706759143,1.5064344228109,0.812300895550468,1.09044404673484,1,2.18189224687884,48.0410549640656,300
"ablation","ThresholdWave",840,"2022-04-19",5,"Reduced ensemble",189.445049358922,187.174363787276,182.601549355666,191.34614417274,1.28423373463708,0.692485644874809,1.22440107277949,1,4.71526811494497,48.0410549640656,300
"ablation","ThresholdWave",840,"2022-04-19",20,"Reduced ensemble",178.600804422555,186.775308945888,177.725288566644,192.74890857316,5.42128691075441,2.92327110026124,4.40786352491507,1,8.10104960488867,48.0410549640656,300
"ablation","ThresholdWave",840,"2022-04-19",60,"Reduced ensemble",173.808955507627,199.664837478455,177.390550709717,207.64255812896,18.6992919031101,10.0830486405864,13.9420314366961,0,16.3125140708069,48.0410549640656,300


==> anc/results/run_metadata.txt <==
Run timestamp: 2026-08-31 15:07:51 CEST
R version: R version 4.5.1 (2025-06-13 ucrt)
torch version: 0.16.0
ggplot2 version: 4.0.0
temper source: C:/Users/gianc/Documents/temper/R/main.R
Data source: deterministic synthetic generator in paper/scripts/run_temper_experiments.R
Synthetic series: CycleTrend, RegimeCycle, ThresholdWave
Synthetic observations per series: 900
Origins: 2021-08-17, 2021-09-21, 2021-10-26, 2021-11-30, 2022-01-04, 2022-02-08, 2022-03-15, 2022-04-19
Ablation origins: 2022-01-04, 2022-02-08, 2022-03-15, 2022-04-19
Training forecast horizon: 60
Evaluated horizons: 1, 5, 20, 60
Samples per predictive distribution: 300
Naive baseline: horizon-wise persistence-error bootstrap using recent h-step level differences.
Base TEMPER config: kind=temper; name=TEMPER; past=60; latent_dim=10; n_trees=80; depth=5; init_prob=0.8; temperature=0.5; n_bases=8; train_rate=0.75; epochs=300; lr=0.003; batch=16; lambda_rec=0.3; patience=100


==> anc/results/sensitivity_summary.csv <==
"model","axis","endpoint","crps_pct","delta_crps_pp","mae_pct","delta_mae_pp","cover90","delta_cover_pp","width90_pct","delta_width_pp","win_rate","elapsed_sec","epochs_ran","n_forecasts"
"No learned mask","Mask relaxation","$p_0=0.8,\tau=0.5 \rightarrow p_0=0.999,\tau=0.1$",2.55088526411351,-0.471591556283803,3.30168252737585,-0.580162149042359,0.666666666666667,2.08333333333333,7.00193839009862,-0.040678597566536,39.5833333333333,142.469228128592,276.583333333333,48
"No compression","Latent dimension","$d=10 \rightarrow d=60$",2.65319697725315,-0.369279843144162,3.44751176006838,-0.434332916349828,0.625,-2.08333333333333,7.25728207237138,0.21466508470623,39.5833333333333,132.509399731954,263.416666666667,48
"No reconstruction","Reconstruction weight","$\lambda_{rec}=0.3 \rightarrow 0$",2.67449711841633,-0.347979701980976,3.51292862333388,-0.368916053084323,0.645833333333333,0,6.88959522231389,-0.153021765351264,37.5,138.073760032654,270,48
"Reduced ensemble","Forest capacity","$M=80,D=5,K=8 \rightarrow M=30,D=4,K=6$",2.88589938682276,-0.13657743357455,3.72232579372172,-0.15951888269649,0.833333333333333,18.75,8.06147862575253,1.01886163808738,43.75,51.2661011417707,300,48


==> anc/results/synthetic_series.csv <==
"dates","CycleTrend","RegimeCycle","ThresholdWave"
2020-01-01,100,80,120
2020-01-02,100.162880494206,80.281044629323,120.273172238788
2020-01-03,100.694252694641,80.5072942636509,121.067801061603
2020-01-04,101.118858901812,80.7364429734967,121.670665660575
2020-01-05,100.877473895882,81.1498884130402,121.948886613938
2020-01-06,101.74905597069,82.0929436012647,122.757545699728
2020-01-07,102.713380458576,82.3648780437214,123.238994987691
2020-01-08,103.276503703128,83.2736412128985,124.109406586635
2020-01-09,103.737965926553,83.9306495590905,124.669794524068
2020-01-10,103.778365413354,84.2521628867027,124.877977398833
2020-01-11,103.602579361451,85.1957141865752,125.405129016321
2020-01-12,103.524258521408,86.3057022432017,126.540713383509
2020-01-13,103.734879357508,87.441511069729,127.088503447197
2020-01-14,103.180843679803,88.1981852137378,127.269564368912
2020-01-15,103.008253321105,88.368937310531,127.802772906124
2020-01-16,102.159526846634,88.3247318087855,129.152631524569
2020-01-17,101.20232818301,88.7835172294015,129.039696701363
2020-01-18,101.026816650274,89.583230133696,129.454453563034
2020-01-19,100.662453448147,90.1146817975645,129.466896783352
2020-01-20,101.000465970365,90.8826191635921,129.366203596076
2020-01-21,101.254085661322,91.1575215711221,129.393729288926
2020-01-22,101.73292984683,91.5956234346462,129.000362272938
2020-01-23,101.927505821007,91.9026140903898,129.238295576336
2020-01-24,102.272275648098,92.2672856957355,129.21934476682
2020-01-25,102.903863887593,92.1509431415588,127.805598690305
2020-01-26,103.264084972886,91.6861275449325,127.35125276001
2020-01-27,104.032507683505,91.635933224747,126.513741338278
2020-01-28,104.316815438593,91.6337958629989,126.415192169879
2020-01-29,104.099058452963,91.9735159714164,126.153427710731
2020-01-30,103.16483205215,92.0808503893914,125.094615532468
2020-01-31,102.336897736129,91.4191265194913,124.706062235008
2020-02-01,101.848272241855,91.6009505030935,124.887073130467
2020-02-02,101.352064953492,91.6535827554976,125.18182266833
2020-02-03,100.740124564442,91.4899577198508,125.039745460092
2020-02-04,99.8146162305132,92.0035779334612,124.982452341697
2020-02-05,98.8821859959945,92.5241982759886,124.649645791622
2020-02-06,98.5928630910152,92.6751091128285,124.586551658221
2020-02-07,98.5261381948674,92.6668258806201,123.606675144932
2020-02-08,98.6718290014213,92.588216696376,123.616286822667
2020-02-09,98.8954968055603,92.2012600641764,123.724699231415
2020-02-10,99.5556116186927,92.7031357828748,125.00637264178
2020-02-11,99.6503071519562,92.7730919142768,124.963178992814
2020-02-12,100.125972478966,92.5005394638806,125.732985786366
2020-02-13,100.691365700301,92.4959391420825,126.491386434736
2020-02-14,101.350880001668,92.8093249732271,126.18552772608
2020-02-15,102.237111820399,93.2189467406863,126.897158538148
2020-02-16,103.038431376844,93.6648981648188,127.888504492057
2020-02-17,103.903020660292,94.2390066691111,128.498284674144
2020-02-18,103.462311874065,94.6436600886505,128.377972096763
2020-02-19,103.944339266097,95.1955545370337,128.201452990001
2020-02-20,104.215351550603,96.3602617611072,128.36256651647
2020-02-21,104.191139044629,97.2542950744816,127.547410043732
2020-02-22,103.898597210431,97.6853725227572,126.955145267427
2020-02-23,103.529301487085,98.1663136977784,125.976435782158
2020-02-24,103.305230558619,99.0038126359028,125.913715788691
2020-02-25,103.702156361897,99.8486630484161,125.787416469029
2020-02-26,103.820523328586,100.526663442438,125.828315925874
2020-02-27,103.837105253419,101.147939893592,125.097202729258
2020-02-28,103.536694182936,102.350017064103,124.563227230304
2020-02-29,103.293170057107,103.304580306446,123.501743010893
2020-03-01,103.386701230535,103.578254015801,122.909093422236
2020-03-02,103.037421246768,104.527722669554,122.771617928458
2020-03-03,102.983208442448,104.670462995274,121.625353126586
2020-03-04,103.427087373616,104.788220544368,121.181006355413
2020-03-05,104.023392590323,105.196626909026,121.225337921907
2020-03-06,104.771527586886,105.775803632037,120.446700044901
2020-03-07,105.94512015744,106.546875778847,121.048626901022
2020-03-08,106.412624836034,107.214464105933,120.532569220394
2020-03-09,106.961427395088,108.132219181343,120.780951567579
2020-03-10,107.14970318151,107.931781886483,120.632917282221
2020-03-11,107.382647495549,107.371107053064,120.36366327628
2020-03-12,107.00811995334,107.476452721886,120.499863787579
2020-03-13,106.440776910282,107.531639326916,120.964178124592
2020-03-14,106.089915323206,107.165904215551,121.319811483882
2020-03-15,105.394164008055,107.018128216938,122.049975931955
2020-03-16,104.751556543677,106.534153510092,122.787411452313
2020-03-17,105.063402698244,105.859625393965,123.487465945893
2020-03-18,103.777536270879,105.487764920068,124.465290332263
2020-03-19,103.084971442093,105.602742390528,125.290806496941
2020-03-20,103.126934383421,105.876089808997,126.009356813228
2020-03-21,102.889647772572,106.665998481107,126.8078112387
2020-03-22,102.828114348229,107.0952642934,127.663583458016
2020-03-23,102.564415223624,107.312217131572,128.274139330309
2020-03-24,102.915571636442,106.986637210007,129.456762275744
2020-03-25,102.979521912051,107.190313277988,130.154482058736
2020-03-26,102.863072345578,106.156584143234,130.573405932275
2020-03-27,103.317514077705,105.984681314283,131.441338706291
2020-03-28,102.616131166013,105.999448376229,132.285227268537
2020-03-29,102.280050796684,105.579432791299,132.304760587202
2020-03-30,102.113214274064,105.344556534068,132.403774543401
2020-03-31,100.879405883661,105.642262205587,131.662295759565
2020-04-01,100.098430855613,106.618824384172,132.260067621973
2020-04-02,99.02630302782,106.950638342067,131.414007702984
2020-04-03,97.7672592349488,107.299777138034,132.198151207304
2020-04-04,97.0380745030824,107.87912215151,131.633968308692
2020-04-05,96.3792109609291,108.479736785715,131.170531526229
2020-04-06,95.3765747692569,109.096083684603,131.11194326007
2020-04-07,94.5568035259755,110.439468312788,130.811917832396
2020-04-08,93.9028470951543,111.762582103427,130.365939890158
2020-04-09,93.3200640285968,113.152873839122,129.868014409452
2020-04-10,93.3340211919859,114.245661238912,130.00368138084
2020-04-11,93.4277399468708,115.09039839336,130.190457737792
2020-04-12,94.0033783687371,116.058167720328,129.750758051506
2020-04-13,94.1063632906448,117.240945264932,129.021243392828
2020-04-14,94.6180613357923,117.705137509296,128.187056587155
2020-04-15,94.5773038657808,118.587364999349,129.434951032924
2020-04-16,94.6276114747719,118.816254824391,129.621087787169
2020-04-17,94.2578318592418,119.545116539097,129.365170041763
2020-04-18,94.0762065498794,120.069911154328,129.426619938044
2020-04-19,94.5278599349089,121.01175052228,128.598543345583
2020-04-20,95.1030823607949,120.603439018812,129.623072290416
2020-04-21,94.8608548014158,120.992453027101,129.018612804923
2020-04-22,95.0000178575474,120.801280761703,129.372193664617
2020-04-23,94.6021158732908,121.070205651237,130.997825895986
2020-04-24,94.0775733890969,121.566402648546,131.506233030356
2020-04-25,93.5947934919012,121.530542187354,131.681926824601
2020-04-26,93.9999544723473,121.754564718872,131.950815214144
2020-04-27,94.0210168674621,121.975107218551,132.283296309369
2020-04-28,94.3404537481383,122.889134166897,133.752628103839
2020-04-29,94.2925642045454,121.783107988251,133.83986210775
2020-04-30,94.8193661376866,121.871964224995,134.050086754233
2020-05-01,95.0626827651454,121.334721519127,134.4273473334
2020-05-02,95.6451982367319,120.035102827302,134.146622801031
2020-05-03,96.8594520812916,118.612619035799,134.661012937587
2020-05-04,97.5809462947198,117.351090690457,134.857159848626
2020-05-05,98.4461941541262,116.812622682674,133.478843696769
2020-05-06,99.253492672969,116.393502367269,132.746432378941
2020-05-07,99.6343287717932,116.996323583609,133.087900353187
2020-05-08,100.178358699432,117.087383989155,131.390604191805
2020-05-09,101.001425692557,116.542089926779,130.825307717793
2020-05-10,100.68883203422,115.118518829433,130.50039801927
2020-05-11,100.658512216205,114.76680937839,129.631981566907
2020-05-12,100.657943793841,114.680631325744,128.992876197165
2020-05-13,100.547061817885,114.072698848158,128.84547666386
2020-05-14,100.166628067151,113.518109864709,127.77117239204
2020-05-15,99.8771838488361,115.316237975594,127.108562035033
2020-05-16,99.6142080970352,116.082558343614,126.244282470739
2020-05-17,99.2410121293051,114.694191850281,125.882453299769
2020-05-18,98.6245850197079,115.801682640389,124.993404362013
2020-05-19,98.6386904652575,117.083032704316,123.417811919776
2020-05-20,98.5329737037401,117.657818462461,122.586718800355
2020-05-21,99.2136859336065,119.529583967841,123.2327101598
2020-05-22,100.2345437174,121.636820208908,121.905301240823
2020-05-23,100.728902396662,123.239567621768,121.285271225248
2020-05-24,100.699029338067,123.879928373142,120.495496189006
2020-05-25,101.058995349588,125.026010388071,119.802885702205
2020-05-26,101.429115548055,125.221020336867,120.084180626869
2020-05-27,101.456876514276,126.171363336435,120.573974209912
2020-05-28,101.64304972761,128.45081123055,121.010908716463
2020-05-29,101.403040135657,129.134912915015,121.402696942019
2020-05-30,100.882911938008,128.44881386229,122.281167404915
2020-05-31,101.053111260969,128.514923913386,123.087956146477
2020-06-01,100.289783090007,127.69533146389,122.894542779972
2020-06-02,100.004153463324,127.850259594334,122.945194092979
2020-06-03,99.3822455712839,127.279308643309,124.149342562317
2020-06-04,98.6510076941629,126.342533461437,124.344337392088
2020-06-05,98.0866365310811,127.116597616368,125.085528792744
2020-06-06,97.7691013380422,127.2633211624,125.607452616029
2020-06-07,97.1320673723511,127.869546368699,125.912472563
2020-06-08,97.3486837299492,128.585592788987,125.938025459896
2020-06-09,96.9132182470227,128.100946250994,126.424423939952
2020-06-10,97.8780333644759,126.372182800811,126.137988437519
2020-06-11,98.3589771591249,125.71964568319,126.042915073144
2020-06-12,98.9573938556672,124.840757481303,126.765747801693
2020-06-13,98.9814999252909,124.772926560256,126.682657423753
2020-06-14,99.2155235790893,124.030575436465,126.7668371598
2020-06-15,100.091187166179,123.675598531734,126.199468193841
2020-06-16,100.72669344761,123.998093672208,126.219098427837
2020-06-17,100.997693719722,123.285817034372,125.937348091591
2020-06-18,100.972150183283,122.332395416451,125.702313826382
2020-06-19,100.883593322577,122.022444522835,125.046315780885
2020-06-20,100.819314851745,119.724802691878,124.338796383972
2020-06-21,101.038226986272,121.230414800946,124.461944306583
2020-06-22,100.371078510634,120.468398459227,124.715540041426
2020-06-23,100.346469787862,121.041505088392,124.104547965227
2020-06-24,99.9096958042393,120.232309835016,124.042342525599
2020-06-25,99.7273740907797,119.025794975655,123.437405540497
2020-06-26,99.3638335294548,117.73191784401,123.309251398119
2020-06-27,99.7042615788373,117.014769640333,123.406695878542
2020-06-28,100.260289427267,116.982693134983,123.176989716386
2020-06-29,100.994508574314,115.965936929043,123.528431476635
2020-06-30,101.589692802671,114.887009384958,123.918651081715
2020-07-01,102.334190228979,113.994724716208,125.511354060382
2020-07-02,103.223425073373,114.731056758194,127.138966850175
2020-07-03,104.293712783578,114.758499128885,127.040610072196
2020-07-04,105.104747991343,114.353885312456,128.250322877077
2020-07-05,105.948930276216,113.993828789074,128.597074985801
2020-07-06,106.414735490973,114.144254217095,130.167027909642
2020-07-07,107.245284229619,114.757806821089,130.35051180728
2020-07-08,107.916864143671,115.686978791777,132.157075971371
2020-07-09,108.231379615664,117.749518858378,131.819479279846
2020-07-10,108.683794881789,118.111575350905,132.78910329848
2020-07-11,109.103683756503,117.477493129654,134.619504453454
2020-07-12,108.954216269274,119.541318246212,135.177926915408
2020-07-13,108.648208708386,119.523018914549,134.852260932243
2020-07-14,108.212993310306,120.152944905128,134.763197935842
2020-07-15,107.962194780493,119.122447104761,135.383516094864
2020-07-16,107.8934086743,119.229452753237,134.772109470526
2020-07-17,107.452088424743,118.160194344521,135.656693469209
2020-07-18,107.707614747091,118.511936121576,135.067266351296
2020-07-19,108.390043881058,118.138951341866,134.543700280042
2020-07-20,108.655790961363,115.527912252702,133.890781592027
2020-07-21,108.81485505552,115.324601335513,133.138018441836
2020-07-22,108.838091123925,115.043165878258,132.890116341449
2020-07-23,108.623499752188,115.374912763934,132.862094647156
2020-07-24,108.005860774271,116.130825032839,132.774174405376
2020-07-25,107.979059832182,115.67192659819,131.825321802376
2020-07-26,108.44707056772,114.811960156669,131.448549800198
2020-07-27,107.929433314547,113.925667490289,131.225589168025
2020-07-28,107.910307145416,112.850931988575,130.675235229968
2020-07-29,107.458167949818,113.654783412327,129.915049085637
2020-07-30,106.911419106361,112.956990607668,128.843029599794
2020-07-31,106.290243612472,112.000865821488,127.853224789812
2020-08-01,105.899634985118,111.056869201992,127.591450438486
2020-08-02,104.693808646382,110.760054089368,128.633439019911
2020-08-03,104.193402728156,110.571266214324,128.135525280042
2020-08-04,103.731208420348,109.424593741281,128.255497241675
2020-08-05,103.547969397547,108.725397891474,128.362836813338
2020-08-06,103.660178199472,108.916116893183,128.839741937662
2020-08-07,103.133491384263,107.555951915868,128.838719363282
2020-08-08,103.432915326207,106.700412759956,128.887451743015
2020-08-09,103.155509553566,105.123838760083,129.415759206025
2020-08-10,103.329919692035,105.406514876466,129.78997168112
2020-08-11,103.905297372568,102.863873727132,130.623812334297
2020-08-12,104.152439010131,103.699872555102,130.173529007934
2020-08-13,104.543059247818,104.117050870229,130.396397890524
2020-08-14,105.57856327185,104.511138702328,130.109091378943
2020-08-15,106.781657181066,105.413004894542,131.543768159293
2020-08-16,107.10302248764,106.182320560425,131.734684567716
2020-08-17,107.246334419265,107.757657120779,131.289912886615
2020-08-18,107.356886244081,107.724520228086,132.505565922446
2020-08-19,107.575371210487,109.198109357509,132.283216106526
2020-08-20,106.588677231297,110.209190347334,132.416901850481
2020-08-21,106.203989766272,110.608677933064,132.55829444266
2020-08-22,105.851794331699,110.468619627756,131.529799720774
2020-08-23,105.29665453959,110.582113482662,131.775521996822
2020-08-24,105.437687604418,110.005144299392,131.111280442286
2020-08-25,105.702441341658,111.896331171751,130.609418270649
2020-08-26,106.434552254451,112.332937525907,130.836967415669
2020-08-27,107.459096748091,112.471298779163,129.854769753591
2020-08-28,107.574995212849,112.422997235313,129.158695927659
2020-08-29,107.991246227898,112.047645737052,129.064374019034
2020-08-30,108.872791181567,112.040158182854,128.125434673002
2020-08-31,109.493619139032,112.364526211221,128.380346049041
2020-09-01,110.394209964011,112.925414777358,128.541059411636
2020-09-02,111.224969444484,113.360657896964,127.88288947257
2020-09-03,111.920671063391,112.377117140142,128.265217882589
2020-09-04,112.47896206157,112.02697082158,127.393901737779
2020-09-05,113.164784811756,111.285656852415,126.601662673048
2020-09-06,113.167917046242,110.190853484438,126.798895728731
2020-09-07,112.465926697898,109.413206391745,126.436365734287
2020-09-08,112.988825146987,108.96264031618,125.719801263466
2020-09-09,113.066989200202,107.733759358116,126.010745605532
2020-09-10,113.155465726338,106.149464114754,125.88669155993
2020-09-11,113.308561545475,105.727728530282,126.282766838025
2020-09-12,113.371232680414,104.928722919654,126.854628711541
2020-09-13,112.82923697827,104.1197717766,128.372523898207
2020-09-14,112.57568358016,103.019034627308,128.460615538924
2020-09-15,113.310647643855,102.610745470787,129.901657091121
2020-09-16,113.96352156917,101.767093035828,130.613353991737
2020-09-17,114.376276429464,101.150217572471,131.633315757066
2020-09-18,114.753497987976,101.405207668691,132.519097111613
2020-09-19,114.637898177128,100.647466318305,132.070342353257
2020-09-20,114.185816641584,100.186933879281,133.87890137154
2020-09-21,114.493276794112,99.6430974490288,135.074107207125
2020-09-22,114.532396480939,98.764201568685,135.078571259083
2020-09-23,114.748279166109,98.0287050760064,136.121690862172
2020-09-24,114.872816656723,98.2154644419226,135.463032818479
2020-09-25,115.086573934724,97.8088039054869,135.402126116183
2020-09-26,115.170937412401,98.0427506044067,134.754948845392
2020-09-27,114.680480298391,98.7783632542676,134.289723359713
2020-09-28,113.86273988919,97.9771199944291,134.527109856308
2020-09-29,113.347643389541,98.3014985935453,134.285710676759
2020-09-30,112.113131498272,98.4400539650879,134.498620705354
2020-10-01,111.591986069637,98.60062361608,134.816412258054
2020-10-02,110.718957012082,98.3762111926165,134.232134903059
2020-10-03,110.123193242436,99.0546094334623,134.1996852077
2020-10-04,108.961586499795,99.5377196302427,133.884209256872
2020-10-05,108.560651148658,100.10195807987,133.023490508183
2020-10-06,108.515111868005,99.8687824408489,133.117097233116
2020-10-07,108.744025859082,99.941077622825,133.391182248681
2020-10-08,108.360894101321,100.212449289767,132.66859869554
2020-10-09,108.498736063829,100.069122869546,132.520120886293
2020-10-10,109.381690593687,100.284457303633,132.313161217007
2020-10-11,109.911688121868,100.696679490742,131.941979707285
2020-10-12,110.861974005614,100.453418523892,132.183523876301
2020-10-13,111.394381293809,100.523491155499,132.58470543597
2020-10-14,111.289784648528,100.415114280869,133.382457167505
2020-10-15,111.559290964563,101.083175392911,133.729774296669
2020-10-16,111.822657164437,101.433046903116,133.91513659717
2020-10-17,112.052692539121,101.353232997079,134.591680449728
2020-10-18,112.044261958632,100.490766271337,134.736216251016
2020-10-19,112.08314433785,100.100923301394,135.716434777858
2020-10-20,111.525585363783,99.8190624524802,136.464951690334
2020-10-21,111.869952129288,98.7505684163207,136.820494373664
2020-10-22,111.571749609813,98.1249780168118,137.908532959272
2020-10-23,112.309030314681,97.8667686979476,137.332484354419
2020-10-24,112.932799525538,96.6274351021585,138.043624077457
2020-10-25,113.320389829339,96.2163284033511,138.610813249269
2020-10-26,113.830132932202,96.3681919582238,139.096035985978
2020-10-27,114.403224280227,96.1696490663077,140.327512505508
2020-10-28,115.374311039679,96.3878940199018,140.396130917063
2020-10-29,116.901427585502,96.3153587486158,140.923529463593
2020-10-30,118.07916917494,95.836408620586,141.189144208995
2020-10-31,118.693682438843,95.3693730001188,141.412076128159
2020-11-01,119.889430861548,94.7201638478277,140.423647963551
2020-11-02,121.216828392667,94.5165162706457,139.772979810159
2020-11-03,121.856215085104,94.3399279946045,139.912178766505
2020-11-04,122.466651299554,94.4780524464827,139.512899575143
2020-11-05,122.372420748064,94.6545859486751,139.031741642792
2020-11-06,121.558336182765,94.4001566749517,138.08572105162
2020-11-07,121.447674499456,94.0991952246138,137.393702874533
2020-11-08,120.320822443414,94.4229988325244,136.694927730724
2020-11-09,119.493195019309,94.5093433599462,135.851193301028
2020-11-10,119.172576444792,94.3076042222129,134.379437275991
2020-11-11,118.748336925373,94.8221047421355,133.204747867746
2020-11-12,117.948542217032,95.5957773451659,132.370307142948
2020-11-13,117.485547230104,96.3401196348825,132.153322645491
2020-11-14,116.968853928129,97.2049018012894,131.172179565349
2020-11-15,115.923786265538,97.5901225381602,130.854382979491
2020-11-16,116.284131571174,98.5660376042052,130.825048194263
2020-11-17,116.070155712663,99.5193128791182,130.280149810302
2020-11-18,116.024072467092,100.634330098036,129.649846662712
2020-11-19,116.343313443739,101.787364060713,129.958012388718
2020-11-20,116.769395101006,102.88690834884,130.839656344911
2020-11-21,117.024437801642,104.055789557507,130.092147992556
2020-11-22,117.135282460647,104.267720160967,130.929795529954
2020-11-23,117.518606626678,105.449755671751,131.290219115112
2020-11-24,117.118071666645,105.90288073161,131.160470169612
2020-11-25,116.674027505469,106.566016609563,132.462385874889
2020-11-26,117.011820022944,106.489579761803,132.966864198
2020-11-27,116.085104569504,106.891174528779,133.080220347181
2020-11-28,115.670969396918,107.637162297748,134.084185344564
2020-11-29,114.798407285484,108.047059987171,134.460254682057
2020-11-30,114.421701948206,108.721452512096,135.135863492323
2020-12-01,113.832015804916,108.815716314014,134.39183431333
2020-12-02,113.189555532393,109.20792482768,135.488057189063
2020-12-03,112.848208860403,109.332095336093,137.025474765427
2020-12-04,112.827562687346,109.380128494787,137.780579311983
2020-12-05,112.627403301585,109.468725770142,137.989871824684
2020-12-06,113.210738532797,109.910460961337,138.572859009464
2020-12-07,113.091080903875,110.107605031096,137.823380612701
2020-12-08,113.466444527338,110.084340222905,138.499045257355
2020-12-09,113.852195152105,109.217561875626,138.804920534805
2020-12-10,114.366362376845,108.892957039208,138.572549805972
2020-12-11,114.639192311554,108.309051349503,137.50331395768
2020-12-12,114.652558632238,107.896610395309,137.203507215099
2020-12-13,115.152625518738,107.004668186224,136.801923856006
2020-12-14,115.282870496425,106.980815744212,137.078873664487
2020-12-15,115.921604262165,106.516193403774,135.845614307708
2020-12-16,115.270094120333,106.128132294761,134.774502864592
2020-12-17,115.287490963304,105.671918119901,134.568562640124
2020-12-18,114.626571210269,105.29778827021,134.184168961001
2020-12-19,114.35678985747,104.863549148586,134.073829886975
2020-12-20,113.508015343985,105.215978539368,133.296120461031
2020-12-21,113.411260973988,105.643958185633,132.566956844319
2020-12-22,114.027923477788,105.810874610135,133.303983130058
2020-12-23,113.9548197443,106.409896439545,133.088863086393
2020-12-24,113.58501972796,106.381675010344,133.398767747027
2020-12-25,113.454092158571,106.223310529713,134.931608653949
2020-12-26,114.021798292637,107.530636344178,135.299648411701
2020-12-27,114.708098984849,108.234344920147,135.554312775594
2020-12-28,115.284377869531,109.346247338982,137.287338019287
2020-12-29,116.457378029326,110.450336354849,137.182834597429
2020-12-30,117.759790626341,111.843951343927,138.202459615384
2020-12-31,118.225340106576,112.999130972503,139.343692472044
2021-01-01,119.174870067148,113.317053914092,140.342304146859
2021-01-02,119.991171249828,113.110474871124,139.520833477169
2021-01-03,119.846047651846,112.602275254308,140.985771445825
2021-01-04,119.921176947935,112.882618724396,140.444821083908
2021-01-05,119.900905733714,113.392697432761,141.20622328526
2021-01-06,120.1289017899,115.080472735569,142.000655370953
2021-01-07,120.268379696997,114.856301645539,143.125810362783
2021-01-08,120.400103474006,115.881840295793,143.683484123988
2021-01-09,119.904899703351,116.825416727959,145.068478141249
2021-01-10,119.72732028894,118.451296832265,145.343096996217
2021-01-11,119.225268549065,120.426100698852,144.825457602498
2021-01-12,118.983221377582,121.521189452389,146.040135448048
2021-01-13,118.911723364567,122.715378844482,146.605877599939
2021-01-14,118.897742221341,124.105271634299,147.292087086873
2021-01-15,118.870063941111,125.338749711916,147.341103450006
2021-01-16,118.940949318839,125.427310772986,146.92691448933
2021-01-17,119.110758898798,127.102007770546,146.101205703482
2021-01-18,119.217735940236,127.691839743069,145.505327341538
2021-01-19,119.118437357996,127.725911290955,145.436560556734
2021-01-20,119.23748406547,127.404596365939,144.48239441848
2021-01-21,119.164390593229,126.88621531489,144.631052276681
2021-01-22,119.317714846018,126.95963338014,144.424962954973
2021-01-23,119.390375748553,127.179535295877,143.082905189745
2021-01-24,119.48361810112,126.916979792173,142.646678452543
2021-01-25,118.972302991941,127.940423038934,142.891937136884
2021-01-26,119.010496812671,127.27460151343,142.33925672876
2021-01-27,118.818649812302,128.228632562613,141.963693439992
2021-01-28,118.054137242077,128.827200357557,142.228927059907
2021-01-29,117.664356518488,128.911011994383,142.323034715037
2021-01-30,116.264020473587,127.243127815954,142.925520341062
2021-01-31,115.249589572693,127.194717917385,143.123564837513
2021-02-01,114.573868649176,127.024593156671,143.13962355786
2021-02-02,114.859465086122,126.859475236828,143.441903807512
2021-02-03,114.355883982995,126.056719090135,144.376293516689
2021-02-04,114.36541691428,125.745193795109,144.376747298838
2021-02-05,114.980080041836,125.753574187367,145.03160174895
2021-02-06,116.321533525407,125.507157655055,144.738132950831
2021-02-07,116.873097861329,125.814499826229,144.704672173833
2021-02-08,116.746243216809,127.265414388741,144.264112970763
2021-02-09,116.900949814568,128.571800679964,145.458174687753
2021-02-10,117.437985225588,130.075389849705,145.596780950407
2021-02-11,117.619723853522,132.280323625786,145.576303422049
2021-02-12,118.172332371711,133.253143437009,146.66276875472
2021-02-13,118.644271711499,133.694014284867,147.290589054052
2021-02-14,118.229597621184,135.166754154254,147.430910958542
2021-02-15,118.017543373414,136.192441227158,146.304528269414
2021-02-16,117.266440754923,136.866138981328,146.556624195449
2021-02-17,117.452829356115,138.8741388618,146.559777423996
2021-02-18,116.937991738484,139.653832906506,146.608559433824
2021-02-19,116.685230856468,141.544585551588,147.464607073432
2021-02-20,116.523604353863,143.570099421778,146.418402296626
2021-02-21,116.652993373088,143.894099304953,145.542315344085
2021-02-22,116.21429192204,144.60503822104,145.637843290601
2021-02-23,116.006673289789,145.208072364552,144.85223455605
2021-02-24,116.327427558048,145.575649863919,144.791517267771
2021-02-25,116.650837406265,146.683517621796,145.403462282028
2021-02-26,117.202754889049,147.675541476223,145.372873084164
2021-02-27,118.064161493453,149.258501867417,145.202357573555
2021-02-28,118.933390108151,150.729054762403,145.260808143712
2021-03-01,119.985918706226,152.422118076853,144.752226666245
2021-03-02,120.002258169061,150.104203609544,143.494875621969
2021-03-03,119.823968233821,149.369899861001,143.081035870527
2021-03-04,120.978403940025,150.725353065684,143.072721267854
2021-03-05,120.681037198562,150.445075461634,142.389467731645
2021-03-06,121.15293041547,149.337346477385,143.212728510009
2021-03-07,120.97287699653,150.620609953028,144.326134962587
2021-03-08,121.395728953997,151.9775799909,144.929609597846
2021-03-09,121.159890494991,150.794919012382,144.946578017417
2021-03-10,120.31342035867,149.38086559482,146.341932795852
2021-03-11,120.01932415139,148.774079883613,147.027181178489
2021-03-12,119.477003458729,148.981162830502,147.655864299947
2021-03-13,119.075389791317,148.596226119135,148.54413764106
2021-03-14,118.864681459022,149.59812997317,149.117555143792
2021-03-15,118.614528864118,152.145277201194,150.082039100244
2021-03-16,118.540640177218,152.428531995485,150.177853096807
2021-03-17,118.602636597029,151.170295951739,150.257546499133
2021-03-18,118.706038517107,149.662099946231,150.278361381105
2021-03-19,118.185284616397,149.124417944477,151.602746492817
2021-03-20,117.579024050123,148.004516514832,151.485877540889
2021-03-21,117.176935047594,148.195326292809,153.384663302109
2021-03-22,117.219963389777,147.813007547412,154.256856842892
2021-03-23,116.975748325898,149.041944054095,154.521395121994
2021-03-24,117.231040304181,150.287916809257,154.923633224321
2021-03-25,116.790134726771,151.298323828462,154.377018528183
2021-03-26,116.222360472013,152.533365186307,154.851127982507
2021-03-27,115.812632327271,151.153115882867,155.254294614838
2021-03-28,114.941801434701,148.985829097274,155.20643530344
2021-03-29,114.678233194023,148.970358595053,155.077510852307
2021-03-30,114.611332419605,148.869244132743,154.869555687181
2021-03-31,113.698136919966,151.220058698716,155.772567703512
2021-04-01,113.000732994157,152.77698560576,154.350348701094
2021-04-02,112.809061265731,153.69519797902,154.446835948122
2021-04-03,111.79475038585,153.454889389477,154.268000335852
2021-04-04,111.057452680451,153.112089988126,154.265416216622
2021-04-05,111.566105710503,152.932990626426,154.577369810153
2021-04-06,111.750769654432,153.183761076398,154.540904961581
2021-04-07,112.167394656888,154.227566139626,154.462647120503
2021-04-08,112.978700080475,154.818067640512,155.518334406409
2021-04-09,113.323841986871,154.750241684253,154.017441081196
2021-04-10,113.415209738036,154.3372978712,154.004083610415
2021-04-11,113.730945125093,155.078479790918,153.974682074261
2021-04-12,114.017774239939,155.336582597946,154.695598310608
2021-04-13,114.327552751958,156.810085218831,154.128036414537
2021-04-14,114.713659230274,158.120518250025,153.878275779245
2021-04-15,115.090050189666,158.188382018878,154.633665648216
2021-04-16,115.584999726698,157.115012572126,154.722114870858
2021-04-17,115.622356857383,156.841923434148,156.190330267991
2021-04-18,114.794277295883,154.798940141887,156.812899913558
2021-04-19,114.987213767457,154.645635955593,157.430007146803
2021-04-20,114.954715514242,152.760952665164,157.442565831364
2021-04-21,115.007953196744,152.259561682127,158.821112771824
2021-04-22,114.834977459164,150.905802755023,159.318176295079
2021-04-23,115.360599817867,148.665716050237,160.290433181034
2021-04-24,115.413025715803,147.800993926092,160.543229272843
2021-04-25,116.235370807318,146.692504667608,161.992829470018
2021-04-26,117.031068871168,145.391754583191,163.804089575199
2021-04-27,117.270976131016,144.087491866104,163.767323364945
2021-04-28,117.732680080834,143.097658276172,163.445517303787
2021-04-29,118.463201891431,142.031355527711,162.214092332324
2021-04-30,119.651631039697,141.334355783667,160.579868033506
2021-05-01,120.344366623482,140.085179870495,160.244481823539
2021-05-02,120.843027615312,139.248003029651,158.759801628263
2021-05-03,121.778549627462,138.65284750285,157.47569191892
2021-05-04,122.151780026992,137.55700061648,157.121621940442
2021-05-05,121.842838767585,136.068232007288,156.443485850962
2021-05-06,121.271655651943,135.966790586435,154.431023802269
2021-05-07,120.779351530919,136.180364800633,154.663321551415
2021-05-08,120.332443509415,135.628204253255,153.617750696023
2021-05-09,120.58623518116,134.787156320385,153.699439546893
2021-05-10,119.794738546785,133.976438519386,153.836468680395
2021-05-11,119.151727358209,134.325443832483,153.66672577575
2021-05-12,118.228658052745,134.506806402064,152.904908225723
2021-05-13,118.017173790192,134.355017816173,151.512595028698
2021-05-14,118.51958604954,134.509847666763,150.496005343252
2021-05-15,118.645772815536,134.024020783518,149.645155578775
2021-05-16,118.583102797976,134.661191325023,149.253535812754
2021-05-17,118.546859604132,134.70517681594,149.931572428179
2021-05-18,118.624204445839,134.463962587327,149.436146514318
2021-05-19,119.309293740081,134.704910048486,148.515609696557
2021-05-20,119.892734329592,135.249181163893,147.986178939121
2021-05-21,119.859486966641,135.714606269236,149.788149052852
2021-05-22,119.496832988885,136.8224857415,148.877233580653
2021-05-23,119.018527273909,137.712297291464,148.880230868282
2021-05-24,119.364176994757,138.137833663649,149.082176102733
2021-05-25,118.93981722838,137.961667046559,149.214440103687
2021-05-26,118.701606984433,137.940910607688,148.103663315584
2021-05-27,117.835798284046,137.764973026135,149.636040714839
2021-05-28,117.391600042865,137.66268573747,150.332957464026
2021-05-29,117.088699920904,137.312488357746,150.286990648883
2021-05-30,116.507792616811,137.009971460839,151.197244268183
2021-05-31,116.094325843713,136.685349498741,151.566211237863
2021-06-01,115.775251220072,136.237820846959,152.064008304961
2021-06-02,115.571531487999,136.005798137707,152.154848872727
2021-06-03,115.475393439319,134.68716918681,151.83848085779
2021-06-04,115.087060497314,135.02211917163,152.687213103123
2021-06-05,114.697708504582,134.567750789089,152.561604078634
2021-06-06,115.193873973395,134.797452794613,153.191693620175
2021-06-07,116.152152744314,134.593901787854,153.286579231452
2021-06-08,117.33407788139,133.637896816646,153.023441549236
2021-06-09,117.780839930789,132.306777502736,153.209924242887
2021-06-10,118.055110425983,131.995439244154,153.346034485265
2021-06-11,118.740976548463,130.295346005157,153.27308440447
2021-06-12,119.095101441577,128.977663619503,153.409249895474
2021-06-13,119.133135037036,128.263230807972,153.743770443886
2021-06-14,118.708075331055,127.101303947612,152.853954513532
2021-06-15,119.06433753243,125.502109872756,152.880066643367
2021-06-16,118.294551698325,124.227940246232,151.709459008514
2021-06-17,117.670647827047,123.803308562005,152.830783381989
2021-06-18,117.59994100712,123.07252216943,152.842624101251
2021-06-19,117.435085473035,122.468960649162,152.70983758233
2021-06-20,118.050334862761,122.039679949567,151.792906752928
2021-06-21,118.594629832147,121.655143969963,151.645210453434
2021-06-22,119.445462263052,122.185028227461,151.135390962668
2021-06-23,120.127391462911,121.488812735995,152.357749784171
2021-06-24,120.436302297899,120.958653971473,152.437283643835
2021-06-25,121.208273930518,120.946752304461,153.013563591572
2021-06-26,122.679634395072,121.05481670344,155.209940991357
2021-06-27,124.067455518344,121.281584397208,156.194882994202
2021-06-28,124.592483940923,121.61923084434,157.150689338647
2021-06-29,124.924931580852,120.857061058801,158.347507151978
2021-06-30,125.580933634254,120.929442779238,158.187764785927
2021-07-01,125.996822383718,121.175277606536,158.60152455637
2021-07-02,126.898995608297,121.894176431557,159.041753724274
2021-07-03,127.834486950728,122.3460440848,160.404895998423
2021-07-04,128.206032855014,123.104317294377,161.272818395131
2021-07-05,128.779188922037,124.276096475051,162.949170365305
2021-07-06,128.728203406429,125.030672677255,163.766339471654
2021-07-07,127.944832002383,125.747907620479,163.059000571486
2021-07-08,127.884461528502,126.065592022308,163.893639563083
2021-07-09,127.624661478015,125.962671134265,163.169514315989
2021-07-10,126.44026154623,125.830036058177,163.990196575425
2021-07-11,125.785501577755,126.272041981766,164.14858798303
2021-07-12,124.776747239389,126.517147277762,163.481957533435
2021-07-13,124.40709863881,127.314978420248,163.8073596944
2021-07-14,123.577004991956,127.406654428046,162.23936188365
2021-07-15,123.274146668221,126.464837705591,163.906512274303
2021-07-16,123.55279154742,126.579976818451,163.426940100675
2021-07-17,123.615097307436,125.564568005035,162.238459032712
2021-07-18,124.026824955932,124.622607973026,161.738096445614
2021-07-19,124.464504803007,124.849871148602,161.473331524488
2021-07-20,124.989286955551,124.495474439175,161.457493306254
2021-07-21,125.353543373329,124.514290180744,160.829365455731
2021-07-22,125.666194927528,123.69882723623,159.846560204686
2021-07-23,125.873503324714,123.000395239465,160.209694457744
2021-07-24,126.383074100615,122.080837465487,159.976695676888
2021-07-25,126.04871410727,121.122749476217,160.481684003115
2021-07-26,125.870762287104,120.182484916884,159.709770039881
2021-07-27,125.388997371549,118.791350884988,159.988890726586
2021-07-28,125.160743169922,117.340370775136,159.608733883415
2021-07-29,124.161291592853,117.198129145003,159.730994671803
2021-07-30,123.135384784029,117.166673111724,158.804139584866
2021-07-31,122.830861486739,116.338992344187,159.32858614961
2021-08-01,122.34666266658,115.458073817885,160.636275842459
2021-08-02,122.047328957265,115.175467818235,161.184609977874
2021-08-03,122.205259002387,114.906819262246,161.292626630124
2021-08-04,123.569761659354,114.185436210264,160.068091113089
2021-08-05,124.033312576757,114.042240134775,160.945684653138
2021-08-06,124.692535975751,114.398864926368,161.970253116446
2021-08-07,125.656123860619,114.002701732462,163.024739303389
2021-08-08,126.906990561313,113.305518756103,162.452708543197
2021-08-09,128.241837914169,113.200388286829,163.042050488833
2021-08-10,128.488115008942,113.351933798107,163.894158747257
2021-08-11,128.915932547188,113.619325110765,163.992114155858
2021-08-12,129.712102317188,113.193523511967,164.694775717763
2021-08-13,129.429838826421,113.464600529567,164.658652307417
2021-08-14,130.433955922082,113.91507137688,163.852532473049
2021-08-15,130.269233535354,113.858343851823,165.207118040312
2021-08-16,130.538962218316,113.803052554545,165.237728090222
2021-08-17,130.727605612004,113.497079797204,166.002345109192
2021-08-18,130.857540732733,113.622094190115,165.51055459781
2021-08-19,130.842083583966,114.014115672755,165.19428506514
2021-08-20,130.145474652216,114.421412136126,163.701900664348
2021-08-21,130.213893454731,115.161418498439,163.596075336494
2021-08-22,130.1993389791,115.666312241882,161.798468420683
2021-08-23,130.256754003082,116.372628641404,160.713440290952
2021-08-24,131.810372322083,117.61472524486,161.433862990364
2021-08-25,133.268501922307,119.209654295688,160.637697934661
2021-08-26,134.471254520847,118.781993524498,160.544469952289
2021-08-27,135.563417751399,117.721743904737,159.794123828996
2021-08-28,136.98807759844,118.450844717547,158.63477622528
2021-08-29,137.570759704807,117.652031395487,157.669903231273
2021-08-30,138.384978128948,117.652315715966,156.355741557248
2021-08-31,138.983536794144,117.943134193688,156.329420506011
2021-09-01,139.785109245083,118.391518810216,156.889937972775
2021-09-02,139.800462028074,118.57039925653,156.868236826901
2021-09-03,139.706255222321,119.15534292369,156.694390798082
2021-09-04,139.899919697682,118.632513879988,156.561016214716
2021-09-05,140.803455844275,118.877780128192,157.547132342533
2021-09-06,140.950152961251,119.492607657701,157.688988814226
2021-09-07,140.149804440876,119.989923386796,158.951861328466
2021-09-08,139.507301880224,119.437918810152,160.395225910041
2021-09-09,138.666963723257,118.628949358294,162.020143516586
2021-09-10,137.535603239873,119.242699811297,163.606993634337
2021-09-11,137.18843442252,117.338766088461,165.241018851757
2021-09-12,137.587998348422,117.206680702946,165.944731821749
2021-09-13,138.93666467685,117.07541707663,166.617622541804
2021-09-14,139.944490492023,115.841962394313,167.854859559556
2021-09-15,140.69100507757,116.285400065546,169.847475934435
2021-09-16,141.826969949851,116.960695053795,170.678410190281
2021-09-17,143.562978876688,116.809289255421,171.120923324875
2021-09-18,143.454409783179,116.93087568271,172.126155429543
2021-09-19,143.334536172432,116.176100773503,172.058656383354
2021-09-20,143.263157605566,116.328773278338,171.074356250142
2021-09-21,143.481733116574,117.12358344018,170.199205771576
2021-09-22,141.642336004429,116.970438042712,170.956197399326
2021-09-23,141.418206063719,116.815200099451,171.033786802559
2021-09-24,141.074566388308,117.423663004054,171.04566235962
2021-09-25,140.881344873363,118.657763674722,171.662397351966
2021-09-26,140.411048057845,118.940395096742,171.568142541532
2021-09-27,139.176833504883,119.217725603877,171.869852954536
2021-09-28,137.908409192744,121.437616988114,170.912252580799
2021-09-29,138.106478390446,122.001513412402,169.849639945583
2021-09-30,138.551146626445,122.245201318925,170.570121969082
2021-10-01,139.023689582929,122.702824046661,171.255562619725
2021-10-02,138.49794285641,123.84525362271,170.142623927695
2021-10-03,138.376216985648,125.452198267959,169.943070593199
2021-10-04,138.529961830459,125.445963491165,169.207579639457
2021-10-05,138.780320158661,127.276532712656,168.61375892733
2021-10-06,138.894423415787,128.998105339786,168.448765062457
2021-10-07,139.149724533336,130.785427761352,167.770670133296
2021-10-08,139.14522657253,131.987117739835,166.747449910407
2021-10-09,138.853638215874,131.814670753424,166.856670507658
2021-10-10,139.139242241846,132.598133705162,166.214674289152
2021-10-11,139.920021241193,132.297845076219,165.802351657583
2021-10-12,140.021391263243,133.108186051497,166.918343111243
2021-10-13,140.617489608915,134.174531696058,168.38068308651
2021-10-14,141.093832252175,134.85112071012,169.103677201272
2021-10-15,140.816556737107,136.827887119552,168.861817219854
2021-10-16,140.105886636892,136.751015535289,168.89028949593
2021-10-17,139.847551279768,134.83544136434,170.015870690596
2021-10-18,139.821074529839,133.862046360166,171.835612814978
2021-10-19,139.26238409757,133.574123126035,172.900671646608
2021-10-20,139.562446570895,133.891591686267,173.340652434278
2021-10-21,138.949183049445,134.086957371736,173.773773448617
2021-10-22,138.888735819021,132.973467466548,173.794742516081
2021-10-23,139.475030318917,134.278980404085,173.747037792503
2021-10-24,140.926192809944,135.724661950708,175.331833228501
2021-10-25,141.604299599173,136.05076710889,174.693995053872
2021-10-26,141.863039934806,136.204728596261,175.448572878432
2021-10-27,143.341844505271,134.914805850746,176.653158702847
2021-10-28,144.527894900463,136.159271657957,176.526352471774
2021-10-29,145.943166421337,136.337883006619,175.25805453523
2021-10-30,146.322951153077,136.576114945001,173.677211987612
2021-10-31,146.43715400934,136.660283388384,173.620771643944
2021-11-01,146.859074564437,136.847123370206,172.966819963025
2021-11-02,146.369388451143,136.422047046815,172.549695432984
2021-11-03,146.021290136357,136.188395525618,172.495338199112
2021-11-04,145.898529212032,137.037858715077,172.258413292142
2021-11-05,145.873649367156,137.390559416196,170.551425425327
2021-11-06,145.77145058984,137.264359692577,169.914313730269
2021-11-07,145.524038868097,137.725201243162,167.991260137455
2021-11-08,145.193273527669,138.018201571305,167.34609349137
2021-11-09,144.047603334676,140.917949726129,166.150104239721
2021-11-10,143.831408137489,142.987553961342,164.980638063563
2021-11-11,143.239673983789,143.759514767451,164.083003561611
2021-11-12,143.130686302845,143.675770624832,162.957317627375
2021-11-13,143.304129964029,144.378777046296,161.375411206491
2021-11-14,143.307011677841,145.507787340774,161.307434457874
2021-11-15,143.34617727388,146.349771129974,160.987650780973
2021-11-16,143.56896257308,148.274961679627,160.351262251731
2021-11-17,143.858430077509,151.236805574759,161.30750225979
2021-11-18,143.274514710239,153.460592603418,161.323813800197
2021-11-19,142.85272855532,154.927356005393,161.270674620033
2021-11-20,143.11699431825,157.577335720978,160.847853525851
2021-11-21,142.383319012398,160.323071323795,161.341232125723
2021-11-22,141.385968255331,162.32039999775,162.176096253738
2021-11-23,140.184176355555,163.482510051642,161.695078770888
2021-11-24,138.988066148818,165.658399916923,161.870760662378
2021-11-25,137.428213169006,165.483528240061,162.416327170995
2021-11-26,136.499900917219,166.944027223724,163.565416967047
2021-11-27,135.913106485927,167.03405561539,163.047959450195
2021-11-28,134.758926893904,167.985156668307,164.564055765062
2021-11-29,134.832109240259,168.828372127473,165.809738994026
2021-11-30,134.196575083324,167.816380090774,165.872480077976
2021-12-01,133.575177860226,167.409098413273,166.05200261671
2021-12-02,133.524165093058,166.929877428854,166.66346756958
2021-12-03,133.837128012426,166.760495882135,166.075042636402
2021-12-04,134.725211687127,166.786155333401,166.890417881995
2021-12-05,136.083164672111,166.538611745429,166.675629515392
2021-12-06,136.230698636719,167.783775144139,166.802424904762
2021-12-07,137.440944745443,169.333560684832,166.391634645299
2021-12-08,139.590793106805,167.924145848178,165.581013752558
2021-12-09,140.152091129259,169.004132709644,165.000594945372
2021-12-10,140.966156658126,169.8148042598,164.998844396861
2021-12-11,141.110503205703,169.239108080924,165.004209530141
2021-12-12,141.806951192743,170.036883383424,164.160110884658
2021-12-13,141.011674715864,171.55232184933,162.699816587927
2021-12-14,141.04968901267,171.907439773617,163.628225406142
2021-12-15,141.254249058577,171.814203854462,162.125162224199
2021-12-16,140.83191105607,171.859434007818,162.530036299045
2021-12-17,140.438348659595,174.017793484369,163.371756620616
2021-12-18,139.180317633329,174.672695761137,162.907035730198
2021-12-19,138.722130655805,176.080887089592,164.33890035091
2021-12-20,139.349529751477,177.462689564314,164.427279531857
2021-12-21,139.852121220344,177.668797514512,164.666008149465
2021-12-22,141.127317269081,177.360758644268,164.872152003134
2021-12-23,142.302272681281,178.285260928575,165.586377077674
2021-12-24,143.395165420179,178.278510651968,166.498237515812
2021-12-25,144.349432793211,179.535527015094,167.849839098347
2021-12-26,146.013345982789,179.869589192079,168.946939904266
2021-12-27,147.491693946208,182.42780462778,169.314801378737
2021-12-28,148.277724063708,183.914683583929,170.75302027537
2021-12-29,149.330356016832,185.842996322448,171.617824865802
2021-12-30,150.929887313298,187.657043950858,171.935026944954
2021-12-31,151.479370099117,189.26738291931,172.366996861199
2022-01-01,150.883722220125,191.976361138448,173.574387645651
2022-01-02,150.219084686302,193.209756357383,173.008900162534
2022-01-03,149.864824772201,195.175458432748,173.989224653776
2022-01-04,148.839460273854,197.117126770711,175.015763904292
2022-01-05,147.95078716188,198.023506476805,174.408808205568
2022-01-06,147.022710522773,199.332063708374,173.784707606811
2022-01-07,145.968657309491,201.731453323774,174.147608625554
2022-01-08,144.415325252518,202.73195747403,174.705466547855
2022-01-09,144.203666634996,203.481308469289,174.871013691878
2022-01-10,144.30440348966,203.907011883872,173.738665835004
2022-01-11,143.631605070295,205.578237079514,172.925588264705
2022-01-12,144.167678711628,205.797183689596,173.003728247274
2022-01-13,144.805491497693,206.24379803608,172.675491242205
2022-01-14,145.972677667461,206.516525910752,172.65931362764
2022-01-15,146.313352555849,206.718459683062,172.288859813261
2022-01-16,146.254673972854,207.144223750212,171.54130004756
2022-01-17,146.516036401316,206.701619799243,170.522288066037
2022-01-18,147.23314442182,205.766112418129,169.257925811524
2022-01-19,147.707295634382,204.221391656575,167.720376567065
2022-01-20,147.937095746092,203.419456764093,166.94461802749
2022-01-21,146.821420032165,203.066154629039,167.426797930891
2022-01-22,145.647865415153,200.913092354274,166.397417987955
2022-01-23,144.688106692448,198.74199712945,166.712464078641
2022-01-24,144.339433145402,198.220713714639,165.409413965395
2022-01-25,142.956392409678,197.471564614299,166.546715963735
2022-01-26,141.537449873081,195.108805561983,166.299853678973
2022-01-27,140.99379970981,195.191392290291,166.202873254949
2022-01-28,140.923815192603,194.852957742409,166.801613551372
2022-01-29,139.669984803906,193.476677169735,168.255912209817
2022-01-30,139.345365517443,191.424877756575,167.761475034179
2022-01-31,139.215630776381,191.026590449715,167.656751192443
2022-02-01,139.962040948807,189.638783801303,166.967988030635
2022-02-02,141.210708002849,189.093827046082,166.891313753415
2022-02-03,141.41565909191,188.308347537997,166.934439657665
2022-02-04,142.334036400046,187.848593411475,166.982917759596
2022-02-05,143.798002332341,188.752104143955,168.053289192287
2022-02-06,144.396483601802,189.934984704677,167.450037261609
2022-02-07,144.604362356935,190.171959129712,167.13392764792
2022-02-08,145.140539413376,188.92513421007,167.821549596902
2022-02-09,145.283360626697,188.73556523913,166.56980843181
2022-02-10,145.21780670353,188.811998293647,167.225339377456
2022-02-11,144.338641746886,188.507921265276,166.734585303301
2022-02-12,143.519634159283,188.606792008938,166.198971275405
2022-02-13,143.174261366113,189.178207146379,166.075474332402
2022-02-14,143.562472256757,189.801304282134,166.824587703828
2022-02-15,143.25930563109,190.257259639154,166.583312828161
2022-02-16,142.590607997324,190.279573078928,165.614677382037
2022-02-17,143.154635859749,190.497835422768,164.806782979616
2022-02-18,144.240538445277,190.59337728924,163.926464875472
2022-02-19,145.187546885043,190.64120327068,164.13263489942
2022-02-20,145.984548705085,191.161120276559,163.814261507152
2022-02-21,146.783896206097,191.864949824758,164.449227904233
2022-02-22,148.388421810815,191.616280404403,164.696143435299
2022-02-23,149.719473403034,190.619996471047,165.0200032358
2022-02-24,150.664847479875,190.842004199155,164.403190524082
2022-02-25,151.053357377366,193.047975739586,163.428764760278
2022-02-26,151.71615232089,193.492829454816,163.761425880497
2022-02-27,152.709101446506,192.017654302198,163.300669262428
2022-02-28,152.718901610634,190.932829487469,164.310482005812
2022-03-01,152.774631576245,189.760646800853,163.397847145542
2022-03-02,152.507449672132,187.726890786445,163.579044036687
2022-03-03,152.122904909258,187.693912152848,164.03637129197
2022-03-04,150.935744573623,186.468959679516,163.837628776016
2022-03-05,149.523287199042,184.80304119292,164.549162150932
2022-03-06,149.058239525624,183.958599785318,165.225505356185
2022-03-07,148.170360914471,183.272804985905,166.481627269479
2022-03-08,147.532935330071,181.305325665814,166.621573835503
2022-03-09,146.787995287537,179.405434195232,168.456698505203
2022-03-10,146.602421697641,177.728107981614,169.515718429072
2022-03-11,145.77715665417,175.996640555786,169.687610359312
2022-03-12,145.734958589255,174.118207495713,170.499718338995
2022-03-13,146.648916975512,173.015375298638,171.340038526299
2022-03-14,147.747028598066,171.229610378873,170.384309557835
2022-03-15,148.024162735612,169.833503598863,171.669768011417
2022-03-16,148.110162321431,168.888507773231,171.76922257714
2022-03-17,148.176361954639,168.437562708311,173.077968130129
2022-03-18,148.295687180989,168.032673922072,172.735716879563
2022-03-19,148.380992524598,167.210318311015,173.240794048561
2022-03-20,148.383083174069,166.957894164,173.956400183156
2022-03-21,148.197748892266,167.209959150468,175.074956599631
2022-03-22,148.104468431084,167.01418317347,177.375869587552
2022-03-23,147.304999314576,166.407342822889,178.371225358967
2022-03-24,145.530059796989,167.536473925325,177.243595237176
2022-03-25,143.44050554608,168.825884573159,176.943122023351
2022-03-26,141.841539449683,169.757686237052,177.759932575477
2022-03-27,140.551920224207,170.342308536809,178.428488258159
2022-03-28,140.039117072686,170.14660511474,177.203340682394
2022-03-29,140.144872822761,171.070401867805,176.266183693716
2022-03-30,139.608931733277,172.082853594152,176.314389225645
2022-03-31,139.42658629453,172.839393271302,176.750082686178
2022-04-01,139.806599576605,173.25389952026,177.740120984492
2022-04-02,140.81259398259,175.017299863571,176.932792276521
2022-04-03,140.550356971382,176.291952086695,176.504953240379
2022-04-04,140.53828814362,176.68598505747,177.417157150496
2022-04-05,139.91065448791,177.228194390207,177.60246758255
2022-04-06,140.71754970755,178.182401149339,177.790633455215
2022-04-07,141.468209094576,178.129488242319,177.756440999472
2022-04-08,141.952873797843,179.445293058415,177.998685422469
2022-04-09,141.08362459724,179.372083132139,176.699005435434
2022-04-10,141.129010925548,179.383717069065,177.478965691479
2022-04-11,142.347531075107,178.661129667272,178.819294609585
2022-04-12,142.603932154423,177.571182969786,179.709934633965
2022-04-13,142.75845149497,177.097673928171,182.112274335591
2022-04-14,142.181059210248,177.054848730421,183.179748487112
2022-04-15,141.860452030825,175.900200871384,183.420188578984
2022-04-16,141.705588377498,175.304413497153,184.429886633622
2022-04-17,141.908999891106,174.999731215744,184.576590091545
2022-04-18,141.900279686818,174.383341139018,185.431200763754
2022-04-19,142.613610377975,171.296976585448,185.452759077662
2022-04-20,143.773243927398,172.122514268715,187.986714070568
2022-04-21,144.8309864765,171.305167820154,188.696678470311
2022-04-22,145.285322375124,170.984502656294,189.141046456003
2022-04-23,146.869687085,169.974463259789,188.643344344797
2022-04-24,148.452288587359,166.778679285769,189.445049358922
2022-04-25,149.971192513663,165.101809608662,189.78890772438
2022-04-26,151.621427643599,162.447254660574,189.194014294306
2022-04-27,152.374405344062,160.340814882974,190.824073658575
2022-04-28,153.149281942808,159.260522719127,188.610406788212
2022-04-29,153.548795295631,160.732325460746,186.418660241948
2022-04-30,153.804528540887,159.95260052991,185.759291289246
2022-05-01,153.249622875742,158.46676646105,185.643342410514
2022-05-02,152.682185557519,158.971639641069,184.90502038179
2022-05-03,152.290064193326,157.44884260907,184.616964978332
2022-05-04,152.751195542662,155.328816888618,182.948218817565
2022-05-05,152.436001086325,154.861995683582,181.735825741175
2022-05-06,151.686316620548,156.226579566942,180.452150400189
2022-05-07,150.52678223913,155.814280395693,179.433730598733
2022-05-08,150.513707262272,155.618430416731,178.781080638252
2022-05-09,150.646335388351,155.673321614872,178.600804422555
2022-05-10,151.083244808316,157.105548112547,176.169615966817
2022-05-11,151.362448470206,157.744696635153,175.642036352625
2022-05-12,151.494208385175,159.512485057267,174.615693503453
2022-05-13,151.70117405222,160.433363840372,174.162015159915
2022-05-14,152.050806530577,160.714261862828,174.131232869653
2022-05-15,153.249623755038,161.251392212579,173.867511251298
2022-05-16,153.359636175201,160.579353199088,174.384788269513
2022-05-17,154.047184042193,160.18874514709,173.648903771691
2022-05-18,154.110126571211,159.75493647583,174.254692896675
2022-05-19,154.477147441466,158.763872652073,175.132138676219
2022-05-20,155.381468897797,160.573739516353,175.615739633489
2022-05-21,154.434638427564,160.29996034958,175.831588304864
2022-05-22,153.269853625652,160.993616488909,177.357761739685
2022-05-23,152.908436203546,161.501414102599,177.185833711788
2022-05-24,153.137820101552,161.109475106389,177.062426551742
2022-05-25,152.19293246704,160.802294212446,178.318410159249
2022-05-26,151.130470980032,159.689853277825,178.41649934475
2022-05-27,149.970598172562,159.187008971726,179.427410427572
2022-05-28,148.834096354216,159.059300998472,180.525982841601
2022-05-29,148.739631876474,156.631560802679,179.018467028965
2022-05-30,148.868518584385,156.622062302749,179.733420527927
2022-05-31,148.868105865832,153.654886899476,180.257138892435
2022-06-01,149.110856253176,153.199824386858,179.847439826109
2022-06-02,150.669973119317,153.707905249705,180.107820522836
2022-06-03,152.619504122377,151.304795536211,179.15253416629
2022-06-04,154.139694069567,151.297423685305,178.577351138699
2022-06-05,154.550959708542,150.957980406143,178.826938598206
2022-06-06,154.553727345796,150.527835038184,178.079746486393
2022-06-07,154.915275447893,148.25228192171,177.869375143129
2022-06-08,155.057777877031,146.046231985027,177.671935603374
2022-06-09,155.289949813907,144.199583975568,176.618357054457
2022-06-10,155.130104533012,143.754136635113,175.840646698851
2022-06-11,154.324240991366,141.736744119481,174.575447261259
2022-06-12,153.810236569896,140.294510772836,173.797533437533
2022-06-13,153.206572109235,139.075223295985,173.628175041247
2022-06-14,152.842680968337,137.839529976294,173.698121966581
2022-06-15,152.962623612629,136.794767174436,173.511888317156
2022-06-16,153.388190030266,137.782211655249,173.909631876451
2022-06-17,153.788738011118,137.092384603947,174.483272418458
2022-06-18,153.497536230423,136.21868337273,173.808955507627


==> anc/scripts/build_analysis_outputs.R <==
#!/usr/bin/env Rscript

user_lib <- "C:/Users/gianc/AppData/Local/R/win-library/4.5"
if (dir.exists(user_lib)) {
  .libPaths(c(user_lib, .libPaths()))
}

if (!requireNamespace("ggplot2", quietly = TRUE)) {
  stop("Missing required package: ggplot2")
}

suppressPackageStartupMessages({
  library(ggplot2)
})

mean_or_na <- function(x) if (all(is.na(x))) NA_real_ else mean(x, na.rm = TRUE)

tex_escape <- function(x) {
  x <- gsub("&", "\\\\&", x, fixed = TRUE)
  x <- gsub("%", "\\\\%", x, fixed = TRUE)
  x
}

component_label <- function(model) {
  labels <- c(
    "Full TEMPER" = "Full TEMPER (reference: $\\lambda_{rec}=0.3$, $d=10$, mask $p_0=0.8$, $M=80$, depth 5)",
    "No reconstruction" = "No reconstruction (set $\\lambda_{rec}=0$)",
    "No learned mask" = "No learned mask (near keep-all: $p_0=0.999$, $\\tau=0.1$)",
    "No compression" = "No latent bottleneck (set $d=P=60$)",
    "Reduced ensemble" = "Reduced forest head ($M=30$, depth 4, bases 6)"
  )
  out <- labels[model]
  out[is.na(out)] <- model[is.na(out)]
  unname(out)
}

short_component_label <- function(model) {
  labels <- c(
    "Full TEMPER" = "Full TEMPER",
    "No reconstruction" = "No reconstruction",
    "No learned mask" = "No learned mask",
    "No compression" = "No bottleneck",
    "Reduced ensemble" = "Reduced forest"
  )
  out <- labels[model]
  out[is.na(out)] <- model[is.na(out)]
  unname(out)
}

summarise_metrics <- function(df) {
  split_df <- split(df, df$model)
  rows <- lapply(split_df, function(z) {
    timings <- unique(z[, c("asset", "origin", "model", "elapsed_sec", "epochs_ran")])
    data.frame(
      model = unique(z$model),
      crps_pct = mean_or_na(z$crps_pct),
      mae_pct = mean_or_na(z$mae_pct),
      cover90 = mean_or_na(z$cover90),
      width90_pct = mean_or_na(z$width90_pct),
      elapsed_sec = mean_or_na(timings$elapsed_sec),
      epochs_ran = mean_or_na(timings$epochs_ran),
      n_forecasts = nrow(z)
    )
  })
  out <- do.call(rbind, rows)
  rownames(out) <- NULL
  out[order(out$crps_pct), ]
}

paired_rows <- function(df, full_model = "Full TEMPER") {
  full <- df[df$model == full_model, c(
    "asset", "origin", "origin_date", "horizon",
    "crps_pct", "mae_pct", "cover90", "width90_pct"
  )]
  names(full)[5:8] <- c("full_crps_pct", "full_mae_pct", "full_cover90", "full_width90_pct")
  merged <- merge(df, full, by = c("asset", "origin", "origin_date", "horizon"))
  merged$delta_crps_pp <- merged$crps_pct - merged$full_crps_pct
  merged$delta_mae_pp <- merged$mae_pct - merged$full_mae_pct
  merged$delta_cover_pp <- 100 * (merged$cover90 - merged$full_cover90)
  merged$delta_width_pp <- merged$width90_pct - merged$full_width90_pct
  merged$crps_win <- as.numeric(merged$crps_pct < merged$full_crps_pct)
  merged
}

summarise_paired <- function(df, full_model = "Full TEMPER") {
  paired <- paired_rows(df, full_model)
  rows <- lapply(split(paired, paired$model), function(z) {
    timings <- unique(z[, c("asset", "origin", "model", "elapsed_sec", "epochs_ran")])
    data.frame(
      model = unique(z$model),
      crps_pct = mean_or_na(z$crps_pct),
      delta_crps_pp = mean_or_na(z$delta_crps_pp),
      mae_pct = mean_or_na(z$mae_pct),
      delta_mae_pp = mean_or_na(z$delta_mae_pp),
      cover90 = mean_or_na(z$cover90),
      delta_cover_pp = mean_or_na(z$delta_cover_pp),
      width90_pct = mean_or_na(z$width90_pct),
      delta_width_pp = mean_or_na(z$delta_width_pp),
      win_rate = 100 * mean_or_na(z$crps_win),
      elapsed_sec = mean_or_na(timings$elapsed_sec),
      epochs_ran = mean_or_na(timings$epochs_ran),
      n_forecasts = nrow(z)
    )
  })
  out <- do.call(rbind, rows)
  rownames(out) <- NULL
  out[order(out$delta_crps_pp), ]
}

summarise_paired_horizon <- function(df, full_model = "Full TEMPER") {
  paired <- paired_rows(df, full_model)
  rows <- lapply(split(paired, list(paired$model, paired$horizon), drop = TRUE), function(z) {
    data.frame(
      model = unique(z$model),
      horizon = unique(z$horizon),
      crps_pct = mean_or_na(z$crps_pct),
      delta_crps_pp = mean_or_na(z$delta_crps_pp),
      mae_pct = mean_or_na(z$mae_pct),
      delta_mae_pp = mean_or_na(z$delta_mae_pp),
      cover90 = mean_or_na(z$cover90),
      width90_pct = mean_or_na(z$width90_pct),
      n_forecasts = nrow(z)
    )
  })
  out <- do.call(rbind, rows)
  rownames(out) <- NULL
  out[order(out$model, out$horizon), ]
}

write_benchmark_table <- function(summary, path) {
  lines <- c(
    "\\begin{tabular}{lrrrrrrr}",
    "\\toprule",
    "Model & CRPS (\\%) & MdAE (\\%) & 90\\% cov. & 90\\% width (\\%) & Time (s) & Epochs & $N$ \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(summary))) {
    row <- summary[i, ]
    epoch_txt <- if (is.na(row$epochs_ran)) "--" else sprintf("%.1f", row$epochs_ran)
    lines <- c(lines, sprintf(
      "%s & %.3f & %.3f & %.1f & %.2f & %.2f & %s & %d \\\\",
      tex_escape(row$model), row$crps_pct, row$mae_pct, 100 * row$cover90,
      row$width90_pct, row$elapsed_sec, epoch_txt, row$n_forecasts
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_component_ablation_table <- function(summary, path) {
  lines <- c(
    "\\begin{tabular}{p{0.48\\linewidth}rrrrrr}",
    "\\toprule",
    "Variant & CRPS (\\%) & paired $\\Delta$ CRPS & wins (\\%) & 90\\% cov. & 90\\% width (\\%) & Epochs \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(summary))) {
    row <- summary[i, ]
    epoch_txt <- if (is.na(row$epochs_ran)) "--" else sprintf("%.1f", row$epochs_ran)
    win_txt <- if (row$model == "Full TEMPER") "--" else sprintf("%.1f", row$win_rate)
    lines <- c(lines, sprintf(
      "%s & %.3f & %+0.3f & %s & %.1f & %.2f & %s \\\\",
      component_label(row$model), row$crps_pct, row$delta_crps_pp, win_txt,
      100 * row$cover90, row$width90_pct, epoch_txt
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_ablation_horizon_table <- function(horizon_summary, path) {
  keep <- horizon_summary[horizon_summary$model != "Full TEMPER", ]
  models <- names(sort(tapply(keep$delta_crps_pp, keep$model, mean)))
  horizons <- sort(unique(keep$horizon))
  header <- paste(c("Variant", paste0("$t+", horizons, "$"), "Mean"), collapse = " & ")
  lines <- c(
    "\\begin{tabular}{lrrrrr}",
    "\\toprule",
    paste0(header, " \\\\"),
    "\\midrule"
  )
  for (model in models) {
    z <- keep[keep$model == model, ]
    vals <- vapply(horizons, function(h) z$delta_crps_pp[z$horizon == h], numeric(1))
    lines <- c(lines, sprintf(
      "%s & %s & %+0.3f \\\\",
      tex_escape(short_component_label(model)),
      paste(sprintf("%+0.3f", vals), collapse = " & "),
      mean(vals)
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_sensitivity_table <- function(paired_summary, path) {
  probes <- data.frame(
    axis = c("Mask relaxation", "Latent dimension", "Reconstruction weight", "Forest capacity"),
    endpoint = c(
      "$p_0=0.8,\\tau=0.5 \\rightarrow p_0=0.999,\\tau=0.1$",
      "$d=10 \\rightarrow d=60$",
      "$\\lambda_{rec}=0.3 \\rightarrow 0$",
      "$M=80,D=5,K=8 \\rightarrow M=30,D=4,K=6$"
    ),
    model = c("No learned mask", "No compression", "No reconstruction", "Reduced ensemble"),
    stringsAsFactors = FALSE
  )
  out <- merge(probes, paired_summary, by = "model", sort = FALSE)
  lines <- c(
    "\\begin{tabular}{p{0.23\\linewidth}p{0.38\\linewidth}rrrr}",
    "\\toprule",
    "Axis & Endpoint setting & paired $\\Delta$ CRPS & wins (\\%) & $\\Delta$ cov. & $\\Delta$ width \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(out))) {
    row <- out[i, ]
    lines <- c(lines, sprintf(
      "%s & %s & %+0.3f & %.1f & %+0.1f & %+0.2f \\\\",
      row$axis, row$endpoint, row$delta_crps_pp, row$win_rate,
      row$delta_cover_pp, row$delta_width_pp
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
  out
}

conformal_quantile <- function(x, alpha = 0.1) {
  x <- sort(x[is.finite(x)])
  if (length(x) == 0) return(NA_real_)
  idx <- ceiling((length(x) + 1) * (1 - alpha))
  x[min(idx, length(x))]
}

interval_score_pct <- function(truth, lower, upper, origin_level, alpha = 0.1) {
  width <- upper - lower
  penalty <- (2 / alpha) * (lower - truth) * as.numeric(truth < lower) +
    (2 / alpha) * (truth - upper) * as.numeric(truth > upper)
  100 * (width + penalty) / origin_level
}

build_calibration_ablation <- function(benchmark_raw, alpha = 0.1) {
  temper <- benchmark_raw[benchmark_raw$model == "TEMPER", ]
  origins <- sort(unique(temper$origin))
  calib_origins <- head(origins, length(origins) - 2)
  eval_origins <- tail(origins, 2)
  calib <- temper[temper$origin %in% calib_origins, ]
  eval <- temper[temper$origin %in% eval_origins, ]

  derive_origin_level <- function(df) {
    if ("origin_level" %in% names(df)) return(df$origin_level)
    100 * (df$upper90 - df$lower90) / df$width90_pct
  }

  calib$origin_level <- derive_origin_level(calib)
  eval$origin_level <- derive_origin_level(eval)
  calib$half_width <- pmax((calib$upper90 - calib$lower90) / 2, 1e-8)
  eval$half_width <- pmax((eval$upper90 - eval$lower90) / 2, 1e-8)
  calib$abs_error <- abs(calib$truth - calib$median)
  calib$scale_error <- calib$abs_error / calib$half_width

  q_abs <- tapply(calib$abs_error, calib$horizon, conformal_quantile, alpha = alpha)
  q_scale <- tapply(calib$scale_error, calib$horizon, conformal_quantile, alpha = alpha)
  q_scale[!is.finite(q_scale)] <- 1
  q_scale <- pmax(q_scale, 1)

  rules <- list(
    "Raw TEMPER intervals" = function(z) {
      data.frame(lower = z$lower90, upper = z$upper90)
    },
    "Fixed inflation (1.5x)" = function(z) {
      data.frame(lower = z$median - 1.5 * z$half_width, upper = z$median + 1.5 * z$half_width)
    },
    "Fixed inflation (2.0x)" = function(z) {
      data.frame(lower = z$median - 2.0 * z$half_width, upper = z$median + 2.0 * z$half_width)
    },
    "Split conformal residual" = function(z) {
      q <- as.numeric(q_abs[as.character(z$horizon)])
      data.frame(lower = z$median - q, upper = z$median + q)
    },
    "Split conformal scale" = function(z) {
      q <- as.numeric(q_scale[as.character(z$horizon)])
      data.frame(lower = z$median - q * z$half_width, upper = z$median + q * z$half_width)
    }
  )

  rows <- lapply(names(rules), function(rule_name) {
    b <- rules[[rule_name]](eval)
    z <- eval
    z$rule <- rule_name
    z$calibrated_lower90 <- b$lower
    z$calibrated_upper90 <- b$upper
    z$calibrated_cover90 <- as.numeric(z$truth >= b$lower & z$truth <= b$upper)
    z$calibrated_width90_pct <- 100 * (b$upper - b$lower) / z$origin_level
    z$interval_score90_pct <- interval_score_pct(
      z$truth, b$lower, b$upper, z$origin_level, alpha = alpha
    )
    z
  })
  detail <- do.call(rbind, rows)

  summary <- do.call(rbind, lapply(split(detail, detail$rule), function(z) {
    data.frame(
      rule = unique(z$rule),
      cover90 = mean_or_na(z$calibrated_cover90),
      width90_pct = mean_or_na(z$calibrated_width90_pct),
      interval_score90_pct = mean_or_na(z$interval_score90_pct),
      mae_pct = mean_or_na(z$mae_pct),
      n_forecasts = nrow(z)
    )
  }))
  rownames(summary) <- NULL
  summary$rule <- factor(summary$rule, levels = names(rules))
  summary <- summary[order(summary$rule), ]
  summary$rule <- as.character(summary$rule)

  by_horizon <- do.call(rbind, lapply(split(detail, list(detail$rule, detail$horizon), drop = TRUE), function(z) {
    data.frame(
      rule = unique(z$rule),
      horizon = unique(z$horizon),
      cover90 = mean_or_na(z$calibrated_cover90),
      width90_pct = mean_or_na(z$calibrated_width90_pct),
      interval_score90_pct = mean_or_na(z$interval_score90_pct),
      n_forecasts = nrow(z)
    )
  }))
  rownames(by_horizon) <- NULL

  list(
    detail = detail,
    summary = summary,
    by_horizon = by_horizon,
    calibration_origins = calib_origins,
    evaluation_origins = eval_origins
  )
}

write_calibration_table <- function(summary, path) {
  lines <- c(
    "\\begin{tabular}{lrrrr}",
    "\\toprule",
    "Calibration rule & 90\\% cov. & 90\\% width (\\%) & IS90 (\\%) & $N$ \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(summary))) {
    row <- summary[i, ]
    lines <- c(lines, sprintf(
      "%s & %.1f & %.2f & %.2f & %d \\\\",
      tex_escape(row$rule), 100 * row$cover90, row$width90_pct,
      row$interval_score90_pct, row$n_forecasts
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

raw <- read.csv("paper/results/raw_forecast_metrics.csv")
benchmark_raw <- raw[raw$group == "benchmark", ]
ablation_raw <- raw[raw$group == "ablation", ]

benchmark_summary <- summarise_metrics(benchmark_raw)
ablation_summary <- summarise_metrics(ablation_raw)
component_summary <- summarise_paired(ablation_raw, full_model = "Full TEMPER")
component_horizon <- summarise_paired_horizon(ablation_raw, full_model = "Full TEMPER")
horizon_summary <- aggregate(crps_pct ~ model + horizon, benchmark_raw, mean)
calibration <- build_calibration_ablation(benchmark_raw, alpha = 0.1)

write.csv(benchmark_summary, "paper/results/benchmark_summary.csv", row.names = FALSE)
write.csv(ablation_summary, "paper/results/ablation_summary.csv", row.names = FALSE)
write.csv(component_summary, "paper/results/component_ablation_paired.csv", row.names = FALSE)
write.csv(component_horizon, "paper/results/component_ablation_by_horizon.csv", row.names = FALSE)
write.csv(horizon_summary, "paper/results/crps_by_horizon.csv", row.names = FALSE)
write.csv(calibration$summary, "paper/results/calibration_ablation_summary.csv", row.names = FALSE)
write.csv(calibration$detail, "paper/results/calibration_ablation_detail.csv", row.names = FALSE)
write.csv(calibration$by_horizon, "paper/results/calibration_ablation_by_horizon.csv", row.names = FALSE)

sensitivity_summary <- write_sensitivity_table(component_summary, "paper/tables/sensitivity_table.tex")
write.csv(sensitivity_summary, "paper/results/sensitivity_summary.csv", row.names = FALSE)

write_benchmark_table(benchmark_summary, "paper/tables/benchmark_table.tex")
write_component_ablation_table(component_summary, "paper/tables/ablation_table.tex")
write_ablation_horizon_table(component_horizon, "paper/tables/ablation_horizon_table.tex")
write_calibration_table(calibration$summary, "paper/tables/calibration_table.tex")

plot_horizon_summary <- horizon_summary
plot_horizon_summary$horizon_label <- factor(
  paste0("t+", plot_horizon_summary$horizon),
  levels = paste0("t+", sort(unique(plot_horizon_summary$horizon)))
)
crps_plot <- ggplot(plot_horizon_summary, aes(x = horizon_label, y = crps_pct, color = model, group = model)) +
  geom_line(linewidth = 0.7) +
  geom_point(size = 1.8) +
  labs(x = "Forecast horizon", y = "Mean CRPS (% of origin level)", color = NULL) +
  guides(color = guide_legend(nrow = 2, byrow = TRUE)) +
  theme_bw(base_size = 9) +
  theme(
    legend.position = "bottom",
    legend.text = element_text(size = 7),
    legend.key.width = grid::unit(0.8, "lines")
  )
ggsave("paper/figures/crps_by_horizon.pdf", crps_plot, width = 5.4, height = 3.2, device = cairo_pdf)

plot_ablation_h <- component_horizon[component_horizon$model != "Full TEMPER", ]
plot_ablation_h$horizon_label <- factor(
  paste0("t+", plot_ablation_h$horizon),
  levels = paste0("t+", sort(unique(plot_ablation_h$horizon)))
)
plot_ablation_h$model_label <- short_component_label(plot_ablation_h$model)
delta_plot <- ggplot(plot_ablation_h, aes(x = horizon_label, y = delta_crps_pp, color = model_label, group = model_label)) +
  geom_hline(yintercept = 0, linewidth = 0.35, color = "gray45") +
  geom_line(linewidth = 0.7) +
  geom_point(size = 1.8) +
  labs(x = "Forecast horizon", y = "Paired CRPS delta vs full (percentage points)", color = NULL) +
  guides(color = guide_legend(nrow = 2, byrow = TRUE)) +
  theme_bw(base_size = 9) +
  theme(
    legend.position = "bottom",
    legend.text = element_text(size = 7),
    legend.key.width = grid::unit(0.8, "lines")
  )
ggsave("paper/figures/ablation_delta_by_horizon.pdf", delta_plot, width = 5.4, height = 3.2, device = cairo_pdf)

metadata <- c(
  paste("Analysis refresh timestamp:", format(Sys.time(), "%Y-%m-%d %H:%M:%S %Z")),
  "Paired ablation: each variant is compared with Full TEMPER on identical series-origin-horizon cells.",
  "Sensitivity table: endpoint parameter probes derived from the component ablation runs.",
  paste(
    "Calibration table: first",
    length(calibration$calibration_origins),
    "benchmark origins calibrate rules; last",
    length(calibration$evaluation_origins),
    "origins evaluate them."
  )
)
writeLines(metadata, "paper/results/extended_analysis_metadata.txt")


==> anc/scripts/generate_temper_figures.R <==
#!/usr/bin/env Rscript

user_lib <- "C:/Users/gianc/AppData/Local/R/win-library/4.5"
if (dir.exists(user_lib)) .libPaths(c(user_lib, .libPaths()))

suppressPackageStartupMessages({
  library(torch)
  library(ggplot2)
  library(purrr)
  library(imputeTS)
  library(lubridate)
  library(scales)
})

torch_set_num_threads(1)
source("R/main.R", local = FALSE)

make_positive_series <- function(n, start, signal_fun, sigma_fun, phi, seed) {
  set.seed(seed)
  log_ret <- numeric(n - 1)
  for (i in seq_len(n - 1)) {
    t <- i + 1
    lag_ret <- if (i == 1) 0 else log_ret[i - 1]
    signal <- signal_fun(t, lag_ret)
    sigma <- sigma_fun(t)
    log_ret[i] <- signal + phi * lag_ret + rnorm(1, 0, sigma)
    log_ret[i] <- max(min(log_ret[i], 0.08), -0.08)
  }
  start * exp(c(0, cumsum(log_ret)))
}

make_synthetic_panel <- function(n = 900) {
  dates <- seq.Date(as.Date("2020-01-01"), by = "day", length.out = n)
  tpi <- 2 * pi
  cycle_trend <- make_positive_series(
    n = n,
    start = 100,
    phi = 0.20,
    seed = 1101,
    signal_fun = function(t, lag_ret) {
      0.0003 + 0.0038 * sin(tpi * t / 20) + 0.0025 * cos(tpi * t / 60)
    },
    sigma_fun = function(t) 0.0035
  )
  data.frame(dates = dates, CycleTrend = cycle_trend)
}

synthetic_set <- make_synthetic_panel(n = 900)
dates <- as.Date(synthetic_set$dates)

set.seed(4242)
torch_manual_seed(4242)
fit <- temper(
  ts = synthetic_set$CycleTrend,
  future = 60,
  past = 60,
  latent_dim = 10,
  n_trees = 80,
  depth = 5,
  init_prob = 0.8,
  temperature = 0.5,
  n_bases = 8,
  train_rate = 0.75,
  epochs = 300,
  lr = 0.003,
  batch = 16,
  lambda_rec = 0.3,
  patience = 100,
  verbose = FALSE,
  alpha = 0.1,
  dates = dates,
  seed = 4242
)

fan <- plot_graph(
  synthetic_set$CycleTrend,
  fit$pred_funs,
  alpha = 0.1,
  dates = dates,
  label_x = "Synthetic date",
  label_y = "CycleTrend level"
) +
  scale_x_date(
    name = "Synthetic date",
    date_breaks = "6 months",
    date_labels = "%Y-%m",
    expand = expansion(mult = c(0.02, 0.08))
  ) +
  theme(plot.margin = margin(5.5, 12, 5.5, 5.5))

dir.create("paper/figures", recursive = TRUE, showWarnings = FALSE)
ggsave("paper/figures/synthetic_fan_chart.pdf", fan, width = 5.8, height = 3.2, device = cairo_pdf)
ggsave("paper/figures/loss_curve.pdf", fit$loss, width = 4.8, height = 3.0, device = cairo_pdf)


==> anc/scripts/rebuild_tables_from_raw.R <==
#!/usr/bin/env Rscript

source("paper/scripts/build_analysis_outputs.R", local = TRUE)


==> anc/scripts/run_temper_experiments.R <==
#!/usr/bin/env Rscript

user_lib <- "C:/Users/gianc/AppData/Local/R/win-library/4.5"
if (dir.exists(user_lib)) {
  .libPaths(c(user_lib, .libPaths()))
}

required <- c("torch", "ggplot2", "purrr", "imputeTS", "lubridate", "scales")
missing <- required[!vapply(required, requireNamespace, logical(1), quietly = TRUE)]
if (length(missing) > 0) {
  stop("Missing required packages: ", paste(missing, collapse = ", "))
}

suppressPackageStartupMessages({
  library(torch)
  library(ggplot2)
  library(purrr)
  library(imputeTS)
  library(lubridate)
  library(scales)
})

torch_set_num_threads(1)

source("R/main.R", local = FALSE)

dir.create("paper/results", recursive = TRUE, showWarnings = FALSE)
dir.create("paper/tables", recursive = TRUE, showWarnings = FALSE)
dir.create("paper/figures", recursive = TRUE, showWarnings = FALSE)

make_positive_series <- function(n, start, signal_fun, sigma_fun, phi, seed) {
  set.seed(seed)
  log_ret <- numeric(n - 1)
  for (i in seq_len(n - 1)) {
    t <- i + 1
    lag_ret <- if (i == 1) 0 else log_ret[i - 1]
    signal <- signal_fun(t, lag_ret)
    sigma <- sigma_fun(t)
    log_ret[i] <- signal + phi * lag_ret + rnorm(1, 0, sigma)
    log_ret[i] <- max(min(log_ret[i], 0.08), -0.08)
  }
  start * exp(c(0, cumsum(log_ret)))
}

make_synthetic_panel <- function(n = 900) {
  dates <- seq.Date(as.Date("2020-01-01"), by = "day", length.out = n)
  tpi <- 2 * pi

  cycle_trend <- make_positive_series(
    n = n,
    start = 100,
    phi = 0.20,
    seed = 1101,
    signal_fun = function(t, lag_ret) {
      0.0003 + 0.0038 * sin(tpi * t / 20) + 0.0025 * cos(tpi * t / 60)
    },
    sigma_fun = function(t) 0.0035
  )

  regime_cycle <- make_positive_series(
    n = n,
    start = 80,
    phi = 0.15,
    seed = 2202,
    signal_fun = function(t, lag_ret) {
      regime <- ifelse((floor(t / 150) %% 2) == 0, 1, -0.7)
      0.0002 + regime * 0.0025 + 0.0045 * sin(tpi * t / 45)
    },
    sigma_fun = function(t) ifelse((floor(t / 120) %% 2) == 0, 0.0035, 0.0065)
  )

  threshold_wave <- make_positive_series(
    n = n,
    start = 120,
    phi = -0.10,
    seed = 3303,
    signal_fun = function(t, lag_ret) {
      wave <- sin(tpi * t / 36)
      threshold <- ifelse(wave > 0.45, 0.0045, ifelse(wave < -0.45, -0.0035, 0))
      0.0002 + threshold + 0.0020 * cos(tpi * t / 90) - 0.08 * lag_ret
    },
    sigma_fun = function(t) 0.0040
  )

  data.frame(
    dates = dates,
    CycleTrend = cycle_trend,
    RegimeCycle = regime_cycle,
    ThresholdWave = threshold_wave
  )
}

sample_crps <- function(samples, truth) {
  samples <- as.numeric(samples)
  mean(abs(samples - truth)) - 0.5 * mean(abs(outer(samples, samples, "-")))
}

scaled_returns <- function(x) {
  r <- tail(x, -1) / head(x, -1) - 1
  r[!is.finite(r)] <- NA_real_
  r <- r[is.finite(r)]
  r
}

naive_bootstrap <- function(train, future, n_samples, lookback = 504, seed = 1) {
  set.seed(seed)
  n <- length(train)
  origin_level <- tail(train, 1)
  paths <- matrix(NA_real_, nrow = n_samples, ncol = future)
  for (h in seq_len(future)) {
    if (n <= h + 1) {
      deltas <- 0
    } else {
      deltas <- train[(h + 1):n] - train[seq_len(n - h)]
      deltas <- deltas[is.finite(deltas)]
      deltas <- tail(deltas, min(lookback, length(deltas)))
      if (length(deltas) < 2 || stats::sd(deltas) == 0) deltas <- 0
    }
    paths[, h] <- pmax(origin_level + sample(deltas, n_samples, replace = TRUE), 0.01)
  }
  paths
}

random_walk_bootstrap <- function(train, future, n_samples, lookback = 252, seed = 1) {
  set.seed(seed)
  rets <- tail(scaled_returns(train), min(lookback, length(scaled_returns(train))))
  if (length(rets) < 2) stop("Not enough returns for random-walk bootstrap")
  draws <- matrix(sample(rets, n_samples * future, replace = TRUE), nrow = n_samples)
  tail(train, 1) * t(apply(1 + draws, 1, cumprod))
}

ar1_bootstrap <- function(train, future, n_samples, lookback = 504, seed = 1) {
  set.seed(seed)
  rets <- tail(scaled_returns(train), min(lookback, length(scaled_returns(train))))
  if (length(rets) < 5) stop("Not enough returns for AR(1) bootstrap")
  y <- tail(rets, -1)
  x <- head(rets, -1)
  fit <- lm(y ~ x)
  resid <- residuals(fit)
  if (length(resid) < 2 || sd(resid) == 0) resid <- y - mean(y)
  co <- coef(fit)
  paths <- matrix(NA_real_, nrow = n_samples, ncol = future)
  for (i in seq_len(n_samples)) {
    r_prev <- tail(rets, 1)
    level <- tail(train, 1)
    for (h in seq_len(future)) {
      eps <- sample(resid, 1)
      r_next <- unname(co[1] + co[2] * r_prev + eps)
      level <- level * (1 + r_next)
      paths[i, h] <- level
      r_prev <- r_next
    }
  }
  paths
}

temper_samples <- function(train, spec, future, n_samples, seed) {
  t0 <- Sys.time()
  fit <- temper(
    ts = train,
    future = future,
    past = spec$past,
    latent_dim = spec$latent_dim,
    n_trees = spec$n_trees,
    depth = spec$depth,
    init_prob = spec$init_prob,
    temperature = spec$temperature,
    n_bases = spec$n_bases,
    train_rate = spec$train_rate,
    epochs = spec$epochs,
    optimizer = "adam",
    lr = spec$lr,
    batch = spec$batch,
    lambda_rec = spec$lambda_rec,
    patience = spec$patience,
    verbose = FALSE,
    alpha = 0.1,
    seed = seed
  )
  elapsed <- as.numeric(difftime(Sys.time(), t0, units = "secs"))
  epochs_ran <- NA_integer_
  if (!is.null(fit$loss) && !is.null(fit$loss$data) && "epoch" %in% names(fit$loss$data)) {
    epochs_ran <- max(fit$loss$data$epoch, na.rm = TRUE)
  }
  set.seed(seed + 7919)
  samples <- sapply(seq_len(future), function(h) {
    fit$pred_funs[[paste0("t", h)]]$rfun(n_samples)
  })
  if (future == 1) samples <- matrix(samples, ncol = 1)
  list(samples = samples, elapsed = elapsed, fit = fit, epochs_ran = epochs_ran)
}

evaluate_samples <- function(samples, truth, origin_level, asset, origin, origin_date,
                             model, group, elapsed_sec, epochs_ran = NA_integer_,
                             eval_horizons = seq_len(ncol(samples))) {
  rows <- vector("list", length(eval_horizons))
  for (i in seq_along(eval_horizons)) {
    h <- eval_horizons[i]
    s <- samples[, h]
    lower <- unname(quantile(s, 0.05, names = FALSE, type = 8))
    upper <- unname(quantile(s, 0.95, names = FALSE, type = 8))
    med <- unname(quantile(s, 0.5, names = FALSE, type = 8))
    rows[[i]] <- data.frame(
      group = group,
      asset = asset,
      origin = origin,
      origin_date = as.character(origin_date),
      horizon = h,
      model = model,
      truth = truth[h],
      median = med,
      lower90 = lower,
      upper90 = upper,
      crps = sample_crps(s, truth[h]),
      crps_pct = 100 * sample_crps(s, truth[h]) / origin_level,
      mae_pct = 100 * abs(med - truth[h]) / origin_level,
      cover90 = as.numeric(truth[h] >= lower && truth[h] <= upper),
      width90_pct = 100 * (upper - lower) / origin_level,
      elapsed_sec = elapsed_sec,
      epochs_ran = epochs_ran
    )
  }
  do.call(rbind, rows)
}

run_model <- function(series, truth, origin_level, asset, origin, origin_date,
                      spec, group, future, eval_horizons, n_samples, seed) {
  train <- series[seq_len(origin)]
  if (spec$kind == "temper") {
    out <- temper_samples(train, spec, future, n_samples, seed)
    return(evaluate_samples(
      out$samples, truth, origin_level, asset, origin, origin_date,
      spec$name, group, out$elapsed, out$epochs_ran, eval_horizons
    ))
  }
  t0 <- Sys.time()
  samples <- switch(
    spec$kind,
    naive = naive_bootstrap(train, future, n_samples, seed = seed),
    rw = random_walk_bootstrap(train, future, n_samples, seed = seed),
    ar1 = ar1_bootstrap(train, future, n_samples, seed = seed),
    stop("Unknown model kind: ", spec$kind)
  )
  elapsed <- as.numeric(difftime(Sys.time(), t0, units = "secs"))
  evaluate_samples(samples, truth, origin_level, asset, origin, origin_date,
                   spec$name, group, elapsed, NA_integer_, eval_horizons)
}

mean_or_na <- function(x) if (all(is.na(x))) NA_real_ else mean(x, na.rm = TRUE)

summarise_metrics <- function(df) {
  split_df <- split(df, df$model)
  rows <- lapply(split_df, function(z) {
    timings <- unique(z[, c("asset", "origin", "model", "elapsed_sec", "epochs_ran")])
    data.frame(
      model = unique(z$model),
      crps_pct = mean_or_na(z$crps_pct),
      mae_pct = mean_or_na(z$mae_pct),
      cover90 = mean_or_na(z$cover90),
      width90_pct = mean_or_na(z$width90_pct),
      elapsed_sec = mean_or_na(timings$elapsed_sec),
      epochs_ran = mean_or_na(timings$epochs_ran),
      n_forecasts = nrow(z)
    )
  })
  out <- do.call(rbind, rows)
  rownames(out) <- NULL
  out[order(out$crps_pct), ]
}

tex_escape <- function(x) {
  x <- gsub("&", "\\\\&", x, fixed = TRUE)
  x <- gsub("%", "\\\\%", x, fixed = TRUE)
  x
}

write_benchmark_table <- function(summary, path) {
  lines <- c(
    "\\begin{tabular}{lrrrrrrr}",
    "\\toprule",
    "Model & CRPS (\\%) & MdAE (\\%) & 90\\% cov. & 90\\% width (\\%) & Time (s) & Epochs & $N$ \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(summary))) {
    row <- summary[i, ]
    epoch_txt <- if (is.na(row$epochs_ran)) "--" else sprintf("%.1f", row$epochs_ran)
    lines <- c(lines, sprintf(
      "%s & %.3f & %.3f & %.1f & %.2f & %.2f & %s & %d \\\\",
      tex_escape(row$model), row$crps_pct, row$mae_pct, 100 * row$cover90,
      row$width90_pct, row$elapsed_sec, epoch_txt, row$n_forecasts
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_ablation_table <- function(summary, path) {
  full <- summary$crps_pct[summary$model == "Full TEMPER"]
  if (length(full) != 1) full <- NA_real_
  summary$delta_crps <- 100 * (summary$crps_pct / full - 1)
  variant_labels <- c(
    "Full TEMPER" = "Full TEMPER ($\\lambda_{rec}=0.3$, $d=10$, mask $p_0=0.8$, $M=80$, depth 5)",
    "No reconstruction" = "No reconstruction ($\\lambda_{rec}=0$)",
    "No learned mask" = "No learned mask ($p_0=0.999$, $\\tau=0.1$)",
    "No compression" = "No compression ($d=P=60$)",
    "Reduced ensemble" = "Reduced ensemble ($M=30$, depth 4, bases 6)"
  )
  lines <- c(
    "\\begin{tabular}{p{0.48\\linewidth}rrrrrr}",
    "\\toprule",
    "Variant & CRPS (\\%) & $\\Delta$ CRPS & MdAE (\\%) & 90\\% cov. & 90\\% width (\\%) & Epochs \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(summary))) {
    row <- summary[i, ]
    epoch_txt <- if (is.na(row$epochs_ran)) "--" else sprintf("%.1f", row$epochs_ran)
    label <- variant_labels[[as.character(row$model)]]
    if (is.null(label)) label <- as.character(row$model)
    lines <- c(lines, sprintf(
      "%s & %.3f & %+0.1f\\%% & %.3f & %.1f & %.2f & %s \\\\",
      label, row$crps_pct, row$delta_crps,
      row$mae_pct, 100 * row$cover90, row$width90_pct, epoch_txt
    ))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

base_temper <- list(
  kind = "temper",
  name = "TEMPER",
  past = 60,
  latent_dim = 10,
  n_trees = 80,
  depth = 5,
  init_prob = 0.8,
  temperature = 0.5,
  n_bases = 8,
  train_rate = 0.75,
  epochs = 300,
  lr = 0.003,
  batch = 16,
  lambda_rec = 0.3,
  patience = 100
)

main_specs <- list(
  base_temper,
  list(kind = "naive", name = "Naive persistence bootstrap"),
  list(kind = "rw", name = "Random-walk bootstrap"),
  list(kind = "ar1", name = "AR(1) bootstrap")
)

ablation_specs <- list(
  modifyList(base_temper, list(name = "Full TEMPER")),
  modifyList(base_temper, list(name = "No reconstruction", lambda_rec = 0)),
  modifyList(base_temper, list(name = "No learned mask", init_prob = 0.999, temperature = 0.1)),
  modifyList(base_temper, list(name = "No compression", latent_dim = 60)),
  modifyList(base_temper, list(name = "Reduced ensemble", n_trees = 30, depth = 4, n_bases = 6))
)

synthetic_set <- make_synthetic_panel(n = 900)
write.csv(synthetic_set, "paper/results/synthetic_series.csv", row.names = FALSE)

assets <- c(
  CycleTrend = "CycleTrend",
  RegimeCycle = "RegimeCycle",
  ThresholdWave = "ThresholdWave"
)
dates <- as.Date(synthetic_set$dates)
future <- 60
eval_horizons <- c(1, 5, 20, 60)
n_samples <- 300
n_origins <- 8
origin_step <- 35
n <- nrow(synthetic_set)
origins <- seq(n - future - (n_origins - 1) * origin_step, n - future, by = origin_step)
ablation_origins <- tail(origins, 4)

message("Running synthetic benchmark and ablation study.")
message("Origins: ", paste(dates[origins], collapse = ", "))
message("Evaluated horizons: ", paste(eval_horizons, collapse = ", "))
message("Epoch cap: ", base_temper$epochs, "; patience: ", base_temper$patience)

all_rows <- list()
counter <- 1L

for (asset_name in names(assets)) {
  series <- synthetic_set[[assets[[asset_name]]]]
  for (origin in origins) {
    truth <- series[origin + seq_len(future)]
    origin_level <- series[origin]
    origin_date <- dates[origin]
    for (spec in main_specs) {
      seed <- 1000 + counter * 17
      message(sprintf("Benchmark: %s, %s, origin %s", asset_name, spec$name, origin_date))
      all_rows[[counter]] <- run_model(
        series, truth, origin_level, asset_name, origin, origin_date,
        spec, "benchmark", future, eval_horizons, n_samples, seed
      )
      counter <- counter + 1L
    }
    if (origin %in% ablation_origins) {
      for (spec in ablation_specs) {
        seed <- 2000 + counter * 17
        message(sprintf("Ablation: %s, %s, origin %s", asset_name, spec$name, origin_date))
        all_rows[[counter]] <- run_model(
          series, truth, origin_level, asset_name, origin, origin_date,
          spec, "ablation", future, eval_horizons, n_samples, seed
        )
        counter <- counter + 1L
      }
    }
  }
}

raw <- do.call(rbind, all_rows)
write.csv(raw, "paper/results/raw_forecast_metrics.csv", row.names = FALSE)

benchmark_raw <- raw[raw$group == "benchmark", ]
ablation_raw <- raw[raw$group == "ablation", ]

benchmark_summary <- summarise_metrics(benchmark_raw)
ablation_summary <- summarise_metrics(ablation_raw)

write.csv(benchmark_summary, "paper/results/benchmark_summary.csv", row.names = FALSE)
write.csv(ablation_summary, "paper/results/ablation_summary.csv", row.names = FALSE)

write_benchmark_table(benchmark_summary, "paper/tables/benchmark_table.tex")
write_ablation_table(ablation_summary, "paper/tables/ablation_table.tex")

horizon_summary <- aggregate(crps_pct ~ model + horizon, benchmark_raw, mean)
write.csv(horizon_summary, "paper/results/crps_by_horizon.csv", row.names = FALSE)

plot_horizon_summary <- horizon_summary
plot_horizon_summary$horizon_label <- factor(
  paste0("t+", plot_horizon_summary$horizon),
  levels = paste0("t+", eval_horizons)
)
crps_plot <- ggplot(plot_horizon_summary, aes(x = horizon_label, y = crps_pct, color = model, group = model)) +
  geom_line(linewidth = 0.7) +
  geom_point(size = 1.8) +
  labs(x = "Forecast horizon", y = "Mean CRPS (% of origin level)", color = NULL) +
  guides(color = guide_legend(nrow = 2, byrow = TRUE)) +
  theme_bw(base_size = 9) +
  theme(
    legend.position = "bottom",
    legend.text = element_text(size = 7),
    legend.key.width = grid::unit(0.8, "lines")
  )
ggsave("paper/figures/crps_by_horizon.pdf", crps_plot, width = 5.4, height = 3.2, device = cairo_pdf)

set.seed(4242)
torch_manual_seed(4242)
illustrative_fit <- temper(
  ts = synthetic_set$CycleTrend,
  future = 60,
  past = 60,
  latent_dim = 10,
  n_trees = 80,
  depth = 5,
  init_prob = 0.8,
  temperature = 0.5,
  n_bases = 8,
  train_rate = 0.75,
  epochs = 300,
  lr = 0.003,
  batch = 16,
  lambda_rec = 0.3,
  patience = 100,
  verbose = FALSE,
  alpha = 0.1,
  dates = dates,
  seed = 4242
)

illustrative_plot <- plot_graph(
  synthetic_set$CycleTrend,
  illustrative_fit$pred_funs,
  alpha = 0.1,
  dates = dates,
  label_x = "Synthetic date",
  label_y = "CycleTrend level"
) +
  scale_x_date(
    name = "Synthetic date",
    date_breaks = "6 months",
    date_labels = "%Y-%m",
    expand = expansion(mult = c(0.02, 0.08))
  ) +
  theme(plot.margin = margin(5.5, 12, 5.5, 5.5))

ggsave("paper/figures/synthetic_fan_chart.pdf", illustrative_plot, width = 5.8, height = 3.2, device = cairo_pdf)
ggsave("paper/figures/loss_curve.pdf", illustrative_fit$loss, width = 4.8, height = 3.0, device = cairo_pdf)

metadata <- c(
  paste("Run timestamp:", format(Sys.time(), "%Y-%m-%d %H:%M:%S %Z")),
  paste("R version:", R.version.string),
  paste("torch version:", as.character(utils::packageVersion("torch"))),
  paste("ggplot2 version:", as.character(utils::packageVersion("ggplot2"))),
  paste("temper source:", normalizePath("R/main.R", winslash = "/")),
  "Data source: deterministic synthetic generator in paper/scripts/run_temper_experiments.R",
  paste("Synthetic series:", paste(names(assets), collapse = ", ")),
  paste("Synthetic observations per series:", n),
  paste("Origins:", paste(as.character(dates[origins]), collapse = ", ")),
  paste("Ablation origins:", paste(as.character(dates[ablation_origins]), collapse = ", ")),
  paste("Training forecast horizon:", future),
  paste("Evaluated horizons:", paste(eval_horizons, collapse = ", ")),
  paste("Samples per predictive distribution:", n_samples),
  "Naive baseline: horizon-wise persistence-error bootstrap using recent h-step level differences.",
  paste("Base TEMPER config:", paste(names(base_temper), unlist(base_temper), sep = "=", collapse = "; "))
)
writeLines(metadata, "paper/results/run_metadata.txt")

source("paper/scripts/build_analysis_outputs.R", local = TRUE)

message("Done.")

